Energy correlations in heavy states

We study energy correlations in states created by a heavy operator acting on the vacuum in a conformal field theory. We argue that the energy correlations in such states exhibit two characteristic regimes as functions of the angular separations between the calorimeters: power-like growth at small angles described by the light-ray OPE and slowly varying, or ``flat'', function at larger angles. The transition between the two regimes is controlled by the scaling dimension of the heavy operator and the dynamics of the theory. We analyze this phenomenon in detail in the planar ${\cal N}=4$ SYM theory both at weak and strong coupling. An analogous transition was previously observed in QCD in the measurement of the angular energy distribution of particles belonging to the same energetic jet. In that case it corresponds to the transition from the light-ray OPE, perturbative regime described in terms of correlations between quarks and gluons to the flat, non-perturbative regime described in terms of correlations between hadrons.

==> anc/EECfromDE.m <==
(* ::Package:: *)

BeginPackage["EECfromDE`"];


Unprotect@@Names["EECfromDE`*"];


ClearAll@@Names["EECfromDE`*"];


findF1::usage = "findF1[K] outputs a list of one-loop EEC with the source of weights 2, 3,...,K";


findF2::usage = "findF2[K] outputs a list of two-loop EEC with the source of weights 2, 3,...,K";


F::usage = "F[l][K] denotes l-loop EEC with the half-BPS source of weight K";


L::usage = "L[w][i] denotes i-th transcendental weight-w combination of HPL's";


z::usage = "The angle separation of two detectors, 0<z<1";


Ldefinitions::usage = "Definitions of functions L[w][i] in terms of harmonic polylogarithms (HPL) with argument Sqrt[z]. HPL are defined in of hep-ph/0507152";


HPL::usage ="Harmonic polylogarithms of hep-ph/0507152";


asymptoticsEEClargeK::usage="the list of one-loop \[Phi][1] and two-loop \[Phi][2] asymptotics of EEC at large weight of the source";


\[Phi]::usage="\[Phi][l] is the leading term of the l-th loop asymptotics of EEC at large weight of the source"; 


G::usage="The generating function of the one-loop EEC of weight K, G = Sum[F[1][K]*t^K,{K,2,Infinity}]";


t::usage="A dummy variable of the generating function G";


u::usage="defined as u=1-z"


seriesL0::usage="Precalcualted series expansion of L[w][i] functions at z~0 up to O[z]^21. For example, Series[F[2][6] /. findF2[6] /. seriesL0, {z, 0, 3}] results in the series expansion at z~0 of the two-loop EEC of weight K=6 up to the order O[z]^4.";


seriesL1::usage="Precalcualted series expansion of L[w][i] functions with z=1-u at u~0 up to O[u]^21. For example, Series[F[2][6] /. findF2[6] /. z -> 1 - u /. seriesL1, {u, 0, 3}] results in the series expansion at z~1 of the two-loop EEC of weight K=6 up to the order O[1-z]^4.";


Begin["`Private`"];


$PathEECfromDE=DirectoryName@$InputFileName;


sumToList[sum_]:=If[Head[sum]===Plus,List@@sum,{sum}];


Ldefinitions=Module[{file},
file=$PathEECfromDE<>"Lfunctions-2loop.m";
If[FileType[file]===File,Get[file],Print["cannot load Lfunctions-2loop.m"]]];


Module[{file},
file=$PathEECfromDE<>"asymptotics-EEC-largeK.m";
If[FileType[file]===File,Get[file],Print["cannot load asymptotics-EEC-largeK.m"]]];


Module[{file},
file=$PathEECfromDE<>"generatingfunction-EEC-1loop.m";
If[FileType[file]===File,Get[file],Print["cannot load generatingfunction-EEC-1loop.m"]]];


Module[{file},
file=$PathEECfromDE<>"end-point-expansion-Lfunctions.m";
If[FileType[file]===File,Get[file],Print["cannot load end-point-expansion-Lfunctions.m"]]];


Tlist=Array[T,6];


Llist={L[0][1],L[1][1],L[1][2],L[2][1],L[2][2],L[2][3],L[2][4],L[2][5],L[3][1],L[3][2],L[3][3],L[3][4],L[3][5],L[3][6],L[3][7],L[3][8],L[4][1],L[4][2],L[4][3],L[4][4],L[4][5],L[5][1],L[5][2],L[5][3]};


Tdef={T[1]->-(1/6) \[Pi]^2 Log[1-z]-1/12 Log[1-z]^3+1/2 Log[1-z]^2 Log[z]+1/2 Log[1-z] PolyLog[2,z]+PolyLog[3,1-z]-Zeta[3],T[2]->PolyLog[2,z],T[3]->Log[1-z] Log[z],T[4]->Log[1-z]^2,T[5]->Log[1-z],T[6]->Log[z]};


derTinT={T[1]->(2 T[2]+T[4])/(4-4 z),T[2]->-(T[5]/z),T[3]->T[5]/z+T[6]/(-1+z),T[4]->(2 T[5])/(-1+z),T[5]->1/(-1+z),T[6]->1/z};


derderTinT={T[1]->(z (2 T[2]+T[4])-2 T[5])/(4 (-1+z)^2 z),T[2]->(z/(1-z)+T[5])/z^2,T[3]->-((-2 z (-1+T[5])+T[5]+z^2 (-2+T[5]+T[6]))/((-1+z)^2 z^2)),T[4]->-((2 (-1+T[5]))/(-1+z)^2),T[5]->-(1/(-1+z)^2),T[6]->-(1/z^2)};


derLinL={L[0][1]->0,L[1][1]->(2 y L[0][1])/((-1+y) (1+y)),L[1][2]->(2 L[0][1])/y,L[2][1]->-((2 L[1][2])/((-1+y) (1+y))),L[2][2]->-((2 (y L[1][1]-L[1][2]-y L[1][2]))/((-1+y) (1+y))),L[2][3]->(2 L[1][1])/((-1+y) y (1+y)),L[2][4]->-(L[1][2]/(2 (-1+y) y)),L[2][5]->0,L[3][1]->(y (L[2][3]-L[2][5]))/((-1+y) (1+y)),L[3][2]->-((-6 L[2][1]-2 y L[2][1]-6 L[2][2]-6 L[2][3]+y^2 L[2][3]+6 L[2][5])/(2 (-1+y) y (1+y))),L[3][3]->-((2 L[2][1]+y L[2][1]+2 L[2][2]+L[2][3])/((-1+y) y (1+y))),L[3][4]->(L[2][1]+2 y L[2][5])/((-1+y) (1+y)),L[3][5]->(16 L[2][1]+6 y L[2][1]+16 L[2][2]+16 L[2][3]-16 y^2 L[2][3]-14 L[2][5]+13 y^2 L[2][5])/(2 (-1+y) y (1+y)),L[3][6]->(2 y L[2][5])/((-1+y) (1+y)),L[3][7]->L[2][5]/y,L[3][8]->-((L[2][1]+y L[2][1]-4 y L[2][4])/(2 (-1+y) (1+y))),L[4][1]->(720 (2 L[3][2]-L[3][3]))/(19 y),L[4][2]->-((48 L[3][1]-208 y^2 L[3][1]+80 y^2 L[3][2]+4 y^2 L[3][4]-28 y^2 L[3][5]-3 y^2 L[3][6]-28 y^2 L[3][7])/((-1+y) y (1+y))),L[4][3]->(12 (-L[3][1]+y^2 L[3][1]+y^2 L[3][7]))/((-1+y) y (1+y)),L[4][4]->-((6 (2 L[3][2]+37 L[3][3]))/(19 y)),L[4][5]->-((-16 L[3][1]+192 y^2 L[3][1]-64 y^2 L[3][2]+16 y^2 L[3][3]-4 y^2 L[3][4]+28 y^2 L[3][5]+3 y^2 L[3][6]+12 y^2 L[3][7])/(8 (-1+y) y (1+y))),L[5][1]->(2 y L[4][1])/((-1+y) (1+y)),L[5][2]->-((2 y (-3 L[4][2]+4 L[4][3]-24 L[4][5]))/(3 (-1+y) (1+y))),L[5][3]->(2 y L[4][4])/((-1+y) (1+y))};


derderLinL={L[0][1]->0,L[1][1]->-((2 (1+y^2) L[0][1])/((-1+y)^2 (1+y)^2)),L[1][2]->-((2 L[0][1])/y^2),L[2][1]->-((4 (-L[0][1]+y^2 L[0][1]-y^2 L[1][2]))/((-1+y)^2 y (1+y)^2)),L[2][2]->(2 (-2 L[0][1]-2 y L[0][1]+2 y^2 L[0][1]+y L[1][1]+y^3 L[1][1]-y L[1][2]-2 y^2 L[1][2]-y^3 L[1][2]))/((-1+y)^2 y (1+y)^2),L[2][3]->(2 (2 y^2 L[0][1]+L[1][1]-3 y^2 L[1][1]))/((-1+y)^2 y^2 (1+y)^2),L[2][4]->-((-2 L[0][1]+2 y L[0][1]+L[1][2]-2 y L[1][2])/(2 (-1+y)^2 y^2)),L[2][5]->0,L[3][1]->-((-2 L[1][1]+L[2][3]+y^2 L[2][3]-L[2][5]-y^2 L[2][5])/((-1+y)^2 (1+y)^2)),L[3][2]->1/(2 (-1+y)^2 y^2 (1+y)^2) (12 L[1][1]-14 y^2 L[1][1]+8 y^2 L[1][2]+6 L[2][1]-18 y^2 L[2][1]-4 y^3 L[2][1]+6 L[2][2]-18 y^2 L[2][2]+6 L[2][3]-17 y^2 L[2][3]+y^4 L[2][3]-6 L[2][5]+18 y^2 L[2][5]),L[3][3]->(-2 L[1][1]+4 y^2 L[1][1]-2 y^2 L[1][2]-2 L[2][1]+6 y^2 L[2][1]+2 y^3 L[2][1]-2 L[2][2]+6 y^2 L[2][2]-L[2][3]+3 y^2 L[2][3])/((-1+y)^2 y^2 (1+y)^2),L[3][4]->-((2 (L[1][2]+y L[2][1]+L[2][5]+y^2 L[2][5]))/((-1+y)^2 (1+y)^2)),L[3][5]->-(1/(2 (-1+y)^2 y^2 (1+y)^2))(-32 L[1][1]+64 y^2 L[1][1]-20 y^2 L[1][2]-16 L[2][1]+48 y^2 L[2][1]+12 y^3 L[2][1]-16 L[2][2]+48 y^2 L[2][2]-16 L[2][3]+32 y^2 L[2][3]-16 y^4 L[2][3]+14 L[2][5]-29 y^2 L[2][5]+13 y^4 L[2][5]),L[3][6]->-((2 (1+y^2) L[2][5])/((-1+y)^2 (1+y)^2)),L[3][7]->-(L[2][5]/y^2),L[3][8]->(L[2][1]+2 y L[2][1]+y^2 L[2][1]-4 L[2][4]-4 y^2 L[2][4])/(2 (-1+y)^2 (1+y)^2),L[4][1]->-((720 (-8 L[2][1]-3 y L[2][1]-8 L[2][2]-7 L[2][3]+y^2 L[2][3]+6 L[2][5]-2 L[3][2]+2 y^2 L[3][2]+L[3][3]-y^2 L[3][3]))/(19 (-1+y) y^2 (1+y))),L[4][2]->1/((-1+y)^2 y^2 (1+y)^2) (-16 y^2 L[2][1]-16 y^2 L[2][2]-64 y^2 L[2][3]+24 y^4 L[2][3]+64 y^2 L[2][5]-48 L[3][1]-64 y^2 L[3][1]-208 y^4 L[3][1]+80 y^2 L[3][2]+80 y^4 L[3][2]+4 y^2 L[3][4]+4 y^4 L[3][4]-28 y^2 L[3][5]-28 y^4 L[3][5]-3 y^2 L[3][6]-3 y^4 L[3][6]-28 y^2 L[3][7]-28 y^4 L[3][7]),L[4][3]->(12 (-y^2 L[2][3]+y^4 L[2][3]-L[3][1]+2 y^2 L[3][1]-y^4 L[3][1]-y^2 L[3][7]-y^4 L[3][7]))/((-1+y)^2 y^2 (1+y)^2),L[4][4]->(6 (68 L[2][1]+35 y L[2][1]+68 L[2][2]+31 L[2][3]+y^2 L[2][3]+6 L[2][5]-2 L[3][2]+2 y^2 L[3][2]-37 L[3][3]+37 y^2 L[3][3]))/(19 (-1+y) y^2 (1+y)),L[4][5]->1/(8 (-1+y)^2 y^2 (1+y)^2) (16 L[3][1]+144 y^2 L[3][1]+192 y^4 L[3][1]-64 y^2 L[3][2]-64 y^4 L[3][2]+16 y^2 L[3][3]+16 y^4 L[3][3]-4 y^2 L[3][4]-4 y^4 L[3][4]+28 y^2 L[3][5]+28 y^4 L[3][5]+3 y^2 L[3][6]+3 y^4 L[3][6]+12 y^2 L[3][7]+12 y^4 L[3][7]),L[5][1]->(2 (-1440 L[3][2]+1440 y^2 L[3][2]+720 L[3][3]-720 y^2 L[3][3]-19 L[4][1]-19 y^2 L[4][1]))/(19 (-1+y)^2 (1+y)^2),L[5][2]->-((2 (48 L[3][1]+48 y^2 L[3][2]+48 y^2 L[3][3]+3 L[4][2]+3 y^2 L[4][2]-4 L[4][3]-4 y^2 L[4][3]+24 L[4][5]+24 y^2 L[4][5]))/(3 (-1+y)^2 (1+y)^2)),L[5][3]->-((2 (-12 L[3][2]+12 y^2 L[3][2]-222 L[3][3]+222 y^2 L[3][3]+19 L[4][4]+19 y^2 L[4][4]))/(19 (-1+y)^2 (1+y)^2))};


ser0T={T[1]->0,T[2]->z,T[3]->0,T[4]->0,T[5]->-z,T[6]->0};


ser1T={T[1]->-(1/12) Q[\[Pi]^2],T[2]->0,T[3]->0,T[4]->0,T[5]->1,T[6]->0};


ser0L={L[0][1]->Q[1],L[1][1]->0,L[1][2]->0,L[2][1]->0,L[2][2]->0,L[2][3]->Q[\[Pi]^2]/6,L[2][4]->0,L[2][5]->Q[\[Pi]^2]/6,L[3][1]->0,L[3][2]->-(1/2) Q[Zeta[3]],L[3][3]->-Q[Zeta[3]],L[3][4]->0,L[3][5]->0,L[3][6]->0,L[3][7]->0,L[3][8]->0,L[4][1]->Q[\[Pi]^4],L[4][2]->0,L[4][3]->0,L[4][4]->0,L[4][5]->0,L[5][1]->0,L[5][2]->0,L[5][3]->0};


ser1L={L[0][1]->0,L[1][1]->1,L[1][2]->0,L[2][1]->0,L[2][2]->0,L[2][3]->0,L[2][4]->0,L[2][5]->0,L[3][1]->Q[\[Pi]^2]/12,L[3][2]->Q[\[Pi]^2]/6,L[3][3]->-(1/12) Q[\[Pi]^2],L[3][4]->-(1/12) Q[\[Pi]^2],L[3][5]->-(1/8) Q[\[Pi]^2],L[3][6]->Q[\[Pi]^2]/6,L[3][7]->0,L[3][8]->Q[\[Pi]^2]/12,L[4][1]->0,L[4][2]->8 Q[Zeta[3]],L[4][3]->0,L[4][4]->0,L[4][5]->0,L[5][1]->0,L[5][2]->-(11/45) Q[\[Pi]^4],L[5][3]->0};


ansT[w_]:=Total@Flatten@{Table[a[p,0]z^(-p),{p,0,w-1}],Table[Table[a[p,i]z^(-p),{p,0,w-1}]Tlist[[i]],{i,Length@Tlist}]};


ansL[w_]:=Total@Flatten@{Table[Table[a[p,i]y^(-2p),{p,0,w-1}]Llist[[i]],{i,Length@Llist}],
L[2][1]Table[b[p]y^(-2p-1),{p,0,w-2}]};


solDEz[w_,ans_,nonhom_]:=Module[{eq,coeffs,sols,sol,ser,solser0,solser1},

eq= (z^2-z^3)*D[D[ans/.T[a_]:>T[a][z],z],z]-z^2D[ans/.T[a_]:>T[a][z],z]-w*(w-1)*ans+w*(w-2)*nonhom/.{Derivative[1][T[a_]][z]:> (T[a]/.derTinT),Derivative[2][T[a_]][z]:> (T[a]/.derderTinT)}/.T[a_][z]:>T[a];

coeffs=Flatten@Normal@CoefficientArrays[eq,Tlist];
coeffs=Map[Total@Expand@Factor[z^(w-1)(-1+z)sumToList@#]&,coeffs];

sols=Table[Flatten@Solve[CoefficientList[coeffs[[m]],z]==0],{m,Length@coeffs}];
sol=Flatten@Solve[Union[Flatten@sols/.Rule[a_,b_]:>Expand[a-b]]==0];

ser=Expand[Coefficient[ans/.ser0T,z,-(w-1)]/.Dispatch@sol];
solser0=Flatten@Solve[ser==0];

ser=Expand[ans-(ans/.T[_]->0)/.z->1/.ser1T]/.Dispatch@sol/.Dispatch@solser0;
solser1=Flatten@Solve[ser==0];

Collect[ans/.Dispatch@sol/.Dispatch@solser0/.Dispatch@solser1,T[_]]];


solDEy[w_,ans_,nonhom_]:=Module[{eq,coeffs,sols,sol,ser,solser0,solser1},

eq= (y^2-y^4)*D[D[ans/.L[a_][b_]:>L[a][b][y],y],y]-(y+y^3)D[ans/.L[a_][b_]:>L[a][b][y],y]-4w*(w-1)*ans+4w*(w-2)*nonhom/.{Derivative[1][L[a_][b_]][y]:> (L[a][b]/.derLinL),Derivative[2][L[a_][b_]][y]:> (L[a][b]/.derderLinL)}/.L[a_][b_][y]:>L[a][b];

coeffs=Flatten@Normal@CoefficientArrays[eq,Llist];
coeffs=Map[Total@Expand@Factor[y^(2w-2)(-1+y)(1+y)sumToList@#]&,coeffs];

sols=Table[Flatten@Solve[CoefficientList[coeffs[[m]],y]==0],{m,Length@coeffs}];
sol=Flatten@Solve[Union[Flatten@sols/.Rule[a_,b_]:>Expand[a-b]]==0];

ser=Expand[Coefficient[ans/.ser0L,y,-2(w-1)]/.Dispatch@sol];
solser0=Flatten@Solve[Union@Flatten@Normal@CoefficientArrays[ser,Union@Cases[ser,Q[_],Infinity]]==0];

ser=Expand[ans-(ans/.L[_][_]->0)/.y->1/.ser1L]/.Dispatch@sol/.Dispatch@solser0;
solser1=Flatten@Solve[Flatten@Normal@CoefficientArrays[ser,Union@Cases[ser,Q[_],Infinity]]==0];

Collect[ans/.Dispatch@sol/.Dispatch@solser0/.Dispatch@solser1,L[_][_]]];


oneLoopT[2]=-((z T[5])/(1-z));


oneLoopT[3]=-18+27/z+(-6-36/z^2+36/z) T[1]+(54/z^2-36/z) T[2]+(9+54/z^2-54/z) T[3]+(-9-27/z^2+36/z) T[4]+(36+81/z^2-117/z) T[5]+(-27+54/z) T[6];


twoLoopL[2]=(2 y^2+2 y^3) L[2][1]+2 y^2 L[2][2]+2 y^4 L[2][3]+(-((4 y^2)/(-1+y^2))-(13 y^4)/(2 (-1+y^2))) L[3][1]+(y^4 L[3][2])/(-1+y^2)+(-(y^4/(-1+y^2))-(2 y^6)/(-1+y^2)) L[3][3]-(y^2 L[3][4])/(-1+y^2)-(y^4 L[3][5])/(-1+y^2);


twoLoopL[3]=(-6+9/y^2) L[0][1]+(-(135/2)-135/y^4+405/(2 y^2)) L[1][1]+(141/2-144/y^2) L[1][2]+(-(75/2)+180/y^4+360/y^3-9/y^2-204/y+3 y) L[2][1]+(-(39/2)+180/y^4-45/y^2) L[2][2]+(-135+495/(2 y^2)+3 y^2) L[2][3]+(72-144/y^2) L[2][4]+(-99+333/(2 y^2)) L[2][5]+(-1302+45/y^4+2565/y^2) L[3][1]+(432-882/y^2) L[3][2]+(-72+180/y^2-3 y^2) L[3][3]+(309/4+288/y^4-693/(2 y^2)) L[3][4]+(-(819/4)+819/(2 y^2)) L[3][5]+(-(327/16)+9/y^4+279/(8 y^2)) L[3][6]+(9/4-9/(2 y^2)) L[3][7]+(-24-144/y^4+144/y^2) L[3][8]+(3/40-3/(20 y^2)) L[4][1]+(-(9/4)-27/(4 y^4)+9/y^2) L[4][2]+(-2-21/y^4+18/y^2) L[4][3]+(9-18/y^2) L[4][4]+(-57-288/y^4+306/y^2) L[4][5]+(-(1/40)-3/(20 y^4)+3/(20 y^2)) L[5][1]+(3/8+9/(4 y^4)-9/(4 y^2)) L[5][2]+(-3-18/y^4+18/y^2) L[5][3];


knownF1={2,3};


knownF2={2,3};


solveOneLoopEEC[wmax_Integer/;wmax>=4]:=Monitor[Table[status="solving DE at K = "<>ToString[w]<>" ...";
oneLoopT[w]=solDEz[w,ansT[w],oneLoopT[w-1]];
knownF1=Union[knownF1,{w}];,{w,Complement[Range[4,wmax],knownF1]}];,status]


solveTwoLoopEEC[wmax_Integer/;wmax>=4]:=Monitor[Table[status="solving DE at K = "<>ToString[w]<>" ...";
twoLoopL[w]=solDEy[w,ansL[w],twoLoopL[w-1]];
knownF2=Union[knownF2,{w}];,{w,Complement[Range[4,wmax],knownF2]}];,status]


findF1[wmax_Integer/;wmax>=2]:=Module[{},
solveOneLoopEEC[wmax];
Table[F[1][w]->oneLoopT[w]/z^3/.Tdef,{w,2,wmax}]];


findF2[wmax_Integer/;wmax>=2]:=Module[{},
solveTwoLoopEEC[wmax];
Table[F[2][w]->twoLoopL[w]/z^3/.y->Sqrt[z],{w,2,wmax}]];


End[];


Protect@@Names["EECfromDE`*"];


EndPackage[];


==> anc/Lfunctions-2loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{L[0][1] -> 1,
 L[1][1] -> HPL[{-1}, Sqrt[z]] - HPL[{1}, Sqrt[z]], 
 L[1][2] -> 2*HPL[{0}, Sqrt[z]], L[2][1] -> 2*HPL[{-1, 0}, Sqrt[z]] + 
   2*HPL[{1, 0}, Sqrt[z]], L[2][2] -> -HPL[{-1, -1}, Sqrt[z]] + 
   HPL[{-1, 1}, Sqrt[z]] + HPL[{1, -1}, Sqrt[z]] - 4*HPL[{1, 0}, Sqrt[z]] - 
   HPL[{1, 1}, Sqrt[z]], L[2][3] -> Pi^2/6 - 2*HPL[{-2}, Sqrt[z]] + 
   2*HPL[{2}, Sqrt[z]] + HPL[{-1, -1}, Sqrt[z]] - HPL[{-1, 1}, Sqrt[z]] - 
   HPL[{1, -1}, Sqrt[z]] + HPL[{1, 1}, Sqrt[z]], 
 L[2][4] -> HPL[{0, 0}, Sqrt[z]] + HPL[{1, 0}, Sqrt[z]], L[2][5] -> Pi^2/6, 
 L[3][1] -> -HPL[{-1, -2}, Sqrt[z]] + HPL[{-1, 2}, Sqrt[z]] + 
   HPL[{1, -2}, Sqrt[z]] - HPL[{1, 2}, Sqrt[z]] + 
   HPL[{-1, -1, -1}, Sqrt[z]]/2 - HPL[{-1, -1, 1}, Sqrt[z]]/2 - 
   HPL[{-1, 1, -1}, Sqrt[z]]/2 + HPL[{-1, 1, 1}, Sqrt[z]]/2 - 
   HPL[{1, -1, -1}, Sqrt[z]]/2 + HPL[{1, -1, 1}, Sqrt[z]]/2 + 
   HPL[{1, 1, -1}, Sqrt[z]]/2 - HPL[{1, 1, 1}, Sqrt[z]]/2, 
 L[3][2] -> 6*HPL[{-3}, Sqrt[z]] - (Pi^2*HPL[{-1}, Sqrt[z]])/24 + 
   (Pi^2*HPL[{1}, Sqrt[z]])/24 - 6*HPL[{3}, Sqrt[z]] - 
   6*HPL[{-2, 0}, Sqrt[z]] - (5*HPL[{-1, -2}, Sqrt[z]])/2 + 
   (5*HPL[{-1, 2}, Sqrt[z]])/2 + (5*HPL[{1, -2}, Sqrt[z]])/2 - 
   (5*HPL[{1, 2}, Sqrt[z]])/2 + 6*HPL[{2, 0}, Sqrt[z]] - 
   HPL[{-1, -1, -1}, Sqrt[z]]/4 + 2*HPL[{-1, -1, 0}, Sqrt[z]] + 
   HPL[{-1, -1, 1}, Sqrt[z]]/4 + HPL[{-1, 1, -1}, Sqrt[z]]/4 - 
   4*HPL[{-1, 1, 0}, Sqrt[z]] - HPL[{-1, 1, 1}, Sqrt[z]]/4 + 
   HPL[{1, -1, -1}, Sqrt[z]]/4 - 4*HPL[{1, -1, 0}, Sqrt[z]] - 
   HPL[{1, -1, 1}, Sqrt[z]]/4 - HPL[{1, 1, -1}, Sqrt[z]]/4 + 
   2*HPL[{1, 1, 0}, Sqrt[z]] + HPL[{1, 1, 1}, Sqrt[z]]/4 - Zeta[3]/2, 
 L[3][3] -> -2*HPL[{-3}, Sqrt[z]] - (Pi^2*HPL[{-1}, Sqrt[z]])/12 + 
   (Pi^2*HPL[{0}, Sqrt[z]])/6 + (Pi^2*HPL[{1}, Sqrt[z]])/12 + 
   2*HPL[{3}, Sqrt[z]] - HPL[{-2, -1}, Sqrt[z]] + 4*HPL[{-2, 0}, Sqrt[z]] + 
   HPL[{-2, 1}, Sqrt[z]] + HPL[{-1, -2}, Sqrt[z]] - HPL[{-1, 2}, Sqrt[z]] - 
   HPL[{1, -2}, Sqrt[z]] + HPL[{1, 2}, Sqrt[z]] + HPL[{2, -1}, Sqrt[z]] - 
   4*HPL[{2, 0}, Sqrt[z]] - HPL[{2, 1}, Sqrt[z]] + 
   HPL[{-1, -1, -1}, Sqrt[z]]/2 - HPL[{-1, -1, 0}, Sqrt[z]] - 
   HPL[{-1, -1, 1}, Sqrt[z]]/2 - HPL[{-1, 1, -1}, Sqrt[z]]/2 + 
   3*HPL[{-1, 1, 0}, Sqrt[z]] + HPL[{-1, 1, 1}, Sqrt[z]]/2 - 
   HPL[{1, -1, -1}, Sqrt[z]]/2 + 3*HPL[{1, -1, 0}, Sqrt[z]] + 
   HPL[{1, -1, 1}, Sqrt[z]]/2 + HPL[{1, 1, -1}, Sqrt[z]]/2 - 
   HPL[{1, 1, 0}, Sqrt[z]] - HPL[{1, 1, 1}, Sqrt[z]]/2 - Zeta[3], 
 L[3][4] -> (Pi^2*HPL[{-1}, Sqrt[z]])/6 - (Pi^2*HPL[{1}, Sqrt[z]])/6 - 
   HPL[{-1, -1, 0}, Sqrt[z]] - HPL[{-1, 1, 0}, Sqrt[z]] - 
   HPL[{1, -1, 0}, Sqrt[z]] - HPL[{1, 1, 0}, Sqrt[z]], 
 L[3][5] -> 16*HPL[{-3}, Sqrt[z]] - (Pi^2*HPL[{-1}, Sqrt[z]])/24 - 
   (Pi^2*HPL[{0}, Sqrt[z]])/6 + (Pi^2*HPL[{1}, Sqrt[z]])/24 - 
   16*HPL[{3}, Sqrt[z]] - 16*HPL[{-2, 0}, Sqrt[z]] + 
   16*HPL[{2, 0}, Sqrt[z]] - 4*HPL[{-1, -1, -1}, Sqrt[z]] + 
   5*HPL[{-1, -1, 0}, Sqrt[z]] + 4*HPL[{-1, -1, 1}, Sqrt[z]] + 
   4*HPL[{-1, 1, -1}, Sqrt[z]] - 11*HPL[{-1, 1, 0}, Sqrt[z]] - 
   4*HPL[{-1, 1, 1}, Sqrt[z]] + 4*HPL[{1, -1, -1}, Sqrt[z]] - 
   11*HPL[{1, -1, 0}, Sqrt[z]] - 4*HPL[{1, -1, 1}, Sqrt[z]] - 
   4*HPL[{1, 1, -1}, Sqrt[z]] + 5*HPL[{1, 1, 0}, Sqrt[z]] + 
   4*HPL[{1, 1, 1}, Sqrt[z]], L[3][6] -> (Pi^2*HPL[{-1}, Sqrt[z]])/6 - 
   (Pi^2*HPL[{1}, Sqrt[z]])/6, L[3][7] -> (Pi^2*HPL[{0}, Sqrt[z]])/6, 
 L[3][8] -> HPL[{-1, 0, 0}, Sqrt[z]] + HPL[{-1, 1, 0}, Sqrt[z]] + 
   HPL[{1, -1, 0}, Sqrt[z]] - HPL[{1, 0, 0}, Sqrt[z]], 
 L[4][1] -> Pi^4 + (10080*HPL[{-4}, Sqrt[z]])/19 - 
   (10080*HPL[{4}, Sqrt[z]])/19 + (720*HPL[{-3, -1}, Sqrt[z]])/19 - 
   (11520*HPL[{-3, 0}, Sqrt[z]])/19 - (720*HPL[{-3, 1}, Sqrt[z]])/19 - 
   (4320*HPL[{-2, -2}, Sqrt[z]])/19 + (4320*HPL[{-2, 2}, Sqrt[z]])/19 - 
   (120*Pi^2*HPL[{0, 0}, Sqrt[z]])/19 + (4320*HPL[{2, -2}, Sqrt[z]])/19 - 
   (4320*HPL[{2, 2}, Sqrt[z]])/19 - (720*HPL[{3, -1}, Sqrt[z]])/19 + 
   (11520*HPL[{3, 0}, Sqrt[z]])/19 + (720*HPL[{3, 1}, Sqrt[z]])/19 - 
   (720*HPL[{-2, -1, -1}, Sqrt[z]])/19 + (3600*HPL[{-2, -1, 0}, Sqrt[z]])/
    19 + (720*HPL[{-2, -1, 1}, Sqrt[z]])/19 + (720*HPL[{-2, 1, -1}, Sqrt[z]])/
    19 - (7920*HPL[{-2, 1, 0}, Sqrt[z]])/19 - (720*HPL[{-2, 1, 1}, Sqrt[z]])/
    19 + (720*HPL[{2, -1, -1}, Sqrt[z]])/19 - (7920*HPL[{2, -1, 0}, Sqrt[z]])/
    19 - (720*HPL[{2, -1, 1}, Sqrt[z]])/19 - (720*HPL[{2, 1, -1}, Sqrt[z]])/
    19 + (3600*HPL[{2, 1, 0}, Sqrt[z]])/19 + (720*HPL[{2, 1, 1}, Sqrt[z]])/
    19, L[4][2] -> -48*HPL[{-2, -2}, Sqrt[z]] + 48*HPL[{-2, 2}, Sqrt[z]] - 
   16*HPL[{-1, -3}, Sqrt[z]] + Pi^2*HPL[{-1, -1}, Sqrt[z]] - 
   Pi^2*HPL[{-1, 1}, Sqrt[z]] + 16*HPL[{-1, 3}, Sqrt[z]] + 
   16*HPL[{1, -3}, Sqrt[z]] - Pi^2*HPL[{1, -1}, Sqrt[z]] + 
   Pi^2*HPL[{1, 1}, Sqrt[z]] - 16*HPL[{1, 3}, Sqrt[z]] + 
   48*HPL[{2, -2}, Sqrt[z]] - 48*HPL[{2, 2}, Sqrt[z]] + 
   24*HPL[{-2, -1, -1}, Sqrt[z]] - 24*HPL[{-2, -1, 1}, Sqrt[z]] - 
   24*HPL[{-2, 1, -1}, Sqrt[z]] + 24*HPL[{-2, 1, 1}, Sqrt[z]] + 
   16*HPL[{-1, -2, 0}, Sqrt[z]] + 20*HPL[{-1, -1, -2}, Sqrt[z]] - 
   20*HPL[{-1, -1, 2}, Sqrt[z]] - 20*HPL[{-1, 1, -2}, Sqrt[z]] + 
   20*HPL[{-1, 1, 2}, Sqrt[z]] - 16*HPL[{-1, 2, 0}, Sqrt[z]] - 
   16*HPL[{1, -2, 0}, Sqrt[z]] - 20*HPL[{1, -1, -2}, Sqrt[z]] + 
   20*HPL[{1, -1, 2}, Sqrt[z]] + 20*HPL[{1, 1, -2}, Sqrt[z]] - 
   20*HPL[{1, 1, 2}, Sqrt[z]] + 16*HPL[{1, 2, 0}, Sqrt[z]] - 
   24*HPL[{2, -1, -1}, Sqrt[z]] + 24*HPL[{2, -1, 1}, Sqrt[z]] + 
   24*HPL[{2, 1, -1}, Sqrt[z]] - 24*HPL[{2, 1, 1}, Sqrt[z]] - 
   6*HPL[{-1, -1, -1, -1}, Sqrt[z]] - 8*HPL[{-1, -1, -1, 0}, Sqrt[z]] + 
   6*HPL[{-1, -1, -1, 1}, Sqrt[z]] + 6*HPL[{-1, -1, 1, -1}, Sqrt[z]] + 
   8*HPL[{-1, -1, 1, 0}, Sqrt[z]] - 6*HPL[{-1, -1, 1, 1}, Sqrt[z]] + 
   6*HPL[{-1, 1, -1, -1}, Sqrt[z]] + 8*HPL[{-1, 1, -1, 0}, Sqrt[z]] - 
   6*HPL[{-1, 1, -1, 1}, Sqrt[z]] - 6*HPL[{-1, 1, 1, -1}, Sqrt[z]] - 
   8*HPL[{-1, 1, 1, 0}, Sqrt[z]] + 6*HPL[{-1, 1, 1, 1}, Sqrt[z]] + 
   6*HPL[{1, -1, -1, -1}, Sqrt[z]] + 8*HPL[{1, -1, -1, 0}, Sqrt[z]] - 
   6*HPL[{1, -1, -1, 1}, Sqrt[z]] - 6*HPL[{1, -1, 1, -1}, Sqrt[z]] - 
   8*HPL[{1, -1, 1, 0}, Sqrt[z]] + 6*HPL[{1, -1, 1, 1}, Sqrt[z]] - 
   6*HPL[{1, 1, -1, -1}, Sqrt[z]] - 8*HPL[{1, 1, -1, 0}, Sqrt[z]] + 
   6*HPL[{1, 1, -1, 1}, Sqrt[z]] + 6*HPL[{1, 1, 1, -1}, Sqrt[z]] + 
   8*HPL[{1, 1, 1, 0}, Sqrt[z]] - 6*HPL[{1, 1, 1, 1}, Sqrt[z]] + 
   20*HPL[{-1}, Sqrt[z]]*Zeta[3] - 20*HPL[{1}, Sqrt[z]]*Zeta[3], 
 L[4][3] -> -12*HPL[{-2, -2}, Sqrt[z]] + 12*HPL[{-2, 2}, Sqrt[z]] + 
   Pi^2*HPL[{-1, 0}, Sqrt[z]] - Pi^2*HPL[{1, 0}, Sqrt[z]] + 
   12*HPL[{2, -2}, Sqrt[z]] - 12*HPL[{2, 2}, Sqrt[z]] + 
   6*HPL[{-2, -1, -1}, Sqrt[z]] - 6*HPL[{-2, -1, 1}, Sqrt[z]] - 
   6*HPL[{-2, 1, -1}, Sqrt[z]] + 6*HPL[{-2, 1, 1}, Sqrt[z]] - 
   6*HPL[{2, -1, -1}, Sqrt[z]] + 6*HPL[{2, -1, 1}, Sqrt[z]] + 
   6*HPL[{2, 1, -1}, Sqrt[z]] - 6*HPL[{2, 1, 1}, Sqrt[z]], 
 L[4][4] -> (372*HPL[{-4}, Sqrt[z]])/19 + Pi^2*HPL[{-2}, Sqrt[z]] - 
   Pi^2*HPL[{2}, Sqrt[z]] - (372*HPL[{4}, Sqrt[z]])/19 + 
   (222*HPL[{-3, -1}, Sqrt[z]])/19 - (816*HPL[{-3, 0}, Sqrt[z]])/19 - 
   (222*HPL[{-3, 1}, Sqrt[z]])/19 - (192*HPL[{-2, -2}, Sqrt[z]])/19 + 
   (192*HPL[{-2, 2}, Sqrt[z]])/19 - (37*Pi^2*HPL[{0, 0}, Sqrt[z]])/19 + 
   (192*HPL[{2, -2}, Sqrt[z]])/19 - (192*HPL[{2, 2}, Sqrt[z]])/19 - 
   (222*HPL[{3, -1}, Sqrt[z]])/19 + (816*HPL[{3, 0}, Sqrt[z]])/19 + 
   (222*HPL[{3, 1}, Sqrt[z]])/19 - (108*HPL[{-2, -1, -1}, Sqrt[z]])/19 + 
   (198*HPL[{-2, -1, 0}, Sqrt[z]])/19 + (108*HPL[{-2, -1, 1}, Sqrt[z]])/19 + 
   (108*HPL[{-2, 1, -1}, Sqrt[z]])/19 - (618*HPL[{-2, 1, 0}, Sqrt[z]])/19 - 
   (108*HPL[{-2, 1, 1}, Sqrt[z]])/19 + (108*HPL[{2, -1, -1}, Sqrt[z]])/19 - 
   (618*HPL[{2, -1, 0}, Sqrt[z]])/19 - (108*HPL[{2, -1, 1}, Sqrt[z]])/19 - 
   (108*HPL[{2, 1, -1}, Sqrt[z]])/19 + (198*HPL[{2, 1, 0}, Sqrt[z]])/19 + 
   (108*HPL[{2, 1, 1}, Sqrt[z]])/19 + 12*HPL[{0}, Sqrt[z]]*Zeta[3], 
 L[4][5] -> 2*HPL[{-2, -2}, Sqrt[z]] - 2*HPL[{-2, 2}, Sqrt[z]] - 
   2*HPL[{-1, -3}, Sqrt[z]] + 2*HPL[{-1, 3}, Sqrt[z]] + 
   2*HPL[{1, -3}, Sqrt[z]] - 2*HPL[{1, 3}, Sqrt[z]] - 
   2*HPL[{2, -2}, Sqrt[z]] + 2*HPL[{2, 2}, Sqrt[z]] - 
   HPL[{-2, -1, -1}, Sqrt[z]] + HPL[{-2, -1, 1}, Sqrt[z]] + 
   HPL[{-2, 1, -1}, Sqrt[z]] - HPL[{-2, 1, 1}, Sqrt[z]] + 
   HPL[{-1, -2, -1}, Sqrt[z]] - HPL[{-1, -2, 1}, Sqrt[z]] - 
   HPL[{-1, 2, -1}, Sqrt[z]] + HPL[{-1, 2, 1}, Sqrt[z]] - 
   HPL[{1, -2, -1}, Sqrt[z]] + HPL[{1, -2, 1}, Sqrt[z]] + 
   HPL[{1, 2, -1}, Sqrt[z]] - HPL[{1, 2, 1}, Sqrt[z]] + 
   HPL[{2, -1, -1}, Sqrt[z]] - HPL[{2, -1, 1}, Sqrt[z]] - 
   HPL[{2, 1, -1}, Sqrt[z]] + HPL[{2, 1, 1}, Sqrt[z]] - 
   HPL[{-1}, Sqrt[z]]*Zeta[3] + HPL[{1}, Sqrt[z]]*Zeta[3], 
 L[5][1] -> Pi^4*HPL[{-1}, Sqrt[z]] - Pi^4*HPL[{1}, Sqrt[z]] + 
   (10080*HPL[{-1, -4}, Sqrt[z]])/19 - (10080*HPL[{-1, 4}, Sqrt[z]])/19 - 
   (10080*HPL[{1, -4}, Sqrt[z]])/19 + (10080*HPL[{1, 4}, Sqrt[z]])/19 + 
   (720*HPL[{-1, -3, -1}, Sqrt[z]])/19 - (11520*HPL[{-1, -3, 0}, Sqrt[z]])/
    19 - (720*HPL[{-1, -3, 1}, Sqrt[z]])/19 - 
   (4320*HPL[{-1, -2, -2}, Sqrt[z]])/19 + (4320*HPL[{-1, -2, 2}, Sqrt[z]])/
    19 - (120*Pi^2*HPL[{-1, 0, 0}, Sqrt[z]])/19 + 
   (4320*HPL[{-1, 2, -2}, Sqrt[z]])/19 - (4320*HPL[{-1, 2, 2}, Sqrt[z]])/19 - 
   (720*HPL[{-1, 3, -1}, Sqrt[z]])/19 + (11520*HPL[{-1, 3, 0}, Sqrt[z]])/19 + 
   (720*HPL[{-1, 3, 1}, Sqrt[z]])/19 - (720*HPL[{1, -3, -1}, Sqrt[z]])/19 + 
   (11520*HPL[{1, -3, 0}, Sqrt[z]])/19 + (720*HPL[{1, -3, 1}, Sqrt[z]])/19 + 
   (4320*HPL[{1, -2, -2}, Sqrt[z]])/19 - (4320*HPL[{1, -2, 2}, Sqrt[z]])/19 + 
   (120*Pi^2*HPL[{1, 0, 0}, Sqrt[z]])/19 - (4320*HPL[{1, 2, -2}, Sqrt[z]])/
    19 + (4320*HPL[{1, 2, 2}, Sqrt[z]])/19 + (720*HPL[{1, 3, -1}, Sqrt[z]])/
    19 - (11520*HPL[{1, 3, 0}, Sqrt[z]])/19 - (720*HPL[{1, 3, 1}, Sqrt[z]])/
    19 - (720*HPL[{-1, -2, -1, -1}, Sqrt[z]])/19 + 
   (3600*HPL[{-1, -2, -1, 0}, Sqrt[z]])/19 + 
   (720*HPL[{-1, -2, -1, 1}, Sqrt[z]])/19 + 
   (720*HPL[{-1, -2, 1, -1}, Sqrt[z]])/19 - 
   (7920*HPL[{-1, -2, 1, 0}, Sqrt[z]])/19 - 
   (720*HPL[{-1, -2, 1, 1}, Sqrt[z]])/19 + 
   (720*HPL[{-1, 2, -1, -1}, Sqrt[z]])/19 - 
   (7920*HPL[{-1, 2, -1, 0}, Sqrt[z]])/19 - 
   (720*HPL[{-1, 2, -1, 1}, Sqrt[z]])/19 - (720*HPL[{-1, 2, 1, -1}, Sqrt[z]])/
    19 + (3600*HPL[{-1, 2, 1, 0}, Sqrt[z]])/19 + 
   (720*HPL[{-1, 2, 1, 1}, Sqrt[z]])/19 + (720*HPL[{1, -2, -1, -1}, Sqrt[z]])/
    19 - (3600*HPL[{1, -2, -1, 0}, Sqrt[z]])/19 - 
   (720*HPL[{1, -2, -1, 1}, Sqrt[z]])/19 - (720*HPL[{1, -2, 1, -1}, Sqrt[z]])/
    19 + (7920*HPL[{1, -2, 1, 0}, Sqrt[z]])/19 + 
   (720*HPL[{1, -2, 1, 1}, Sqrt[z]])/19 - (720*HPL[{1, 2, -1, -1}, Sqrt[z]])/
    19 + (7920*HPL[{1, 2, -1, 0}, Sqrt[z]])/19 + 
   (720*HPL[{1, 2, -1, 1}, Sqrt[z]])/19 + (720*HPL[{1, 2, 1, -1}, Sqrt[z]])/
    19 - (3600*HPL[{1, 2, 1, 0}, Sqrt[z]])/19 - 
   (720*HPL[{1, 2, 1, 1}, Sqrt[z]])/19, 
 L[5][2] -> -16*HPL[{-1, -2, -2}, Sqrt[z]] + 16*HPL[{-1, -2, 2}, Sqrt[z]] - 
   32*HPL[{-1, -1, -3}, Sqrt[z]] + Pi^2*HPL[{-1, -1, -1}, Sqrt[z]] - 
   (4*Pi^2*HPL[{-1, -1, 0}, Sqrt[z]])/3 - Pi^2*HPL[{-1, -1, 1}, Sqrt[z]] + 
   32*HPL[{-1, -1, 3}, Sqrt[z]] + 32*HPL[{-1, 1, -3}, Sqrt[z]] - 
   Pi^2*HPL[{-1, 1, -1}, Sqrt[z]] + (4*Pi^2*HPL[{-1, 1, 0}, Sqrt[z]])/3 + 
   Pi^2*HPL[{-1, 1, 1}, Sqrt[z]] - 32*HPL[{-1, 1, 3}, Sqrt[z]] + 
   16*HPL[{-1, 2, -2}, Sqrt[z]] - 16*HPL[{-1, 2, 2}, Sqrt[z]] + 
   16*HPL[{1, -2, -2}, Sqrt[z]] - 16*HPL[{1, -2, 2}, Sqrt[z]] + 
   32*HPL[{1, -1, -3}, Sqrt[z]] - Pi^2*HPL[{1, -1, -1}, Sqrt[z]] + 
   (4*Pi^2*HPL[{1, -1, 0}, Sqrt[z]])/3 + Pi^2*HPL[{1, -1, 1}, Sqrt[z]] - 
   32*HPL[{1, -1, 3}, Sqrt[z]] - 32*HPL[{1, 1, -3}, Sqrt[z]] + 
   Pi^2*HPL[{1, 1, -1}, Sqrt[z]] - (4*Pi^2*HPL[{1, 1, 0}, Sqrt[z]])/3 - 
   Pi^2*HPL[{1, 1, 1}, Sqrt[z]] + 32*HPL[{1, 1, 3}, Sqrt[z]] - 
   16*HPL[{1, 2, -2}, Sqrt[z]] + 16*HPL[{1, 2, 2}, Sqrt[z]] + 
   8*HPL[{-1, -2, -1, -1}, Sqrt[z]] - 8*HPL[{-1, -2, -1, 1}, Sqrt[z]] - 
   8*HPL[{-1, -2, 1, -1}, Sqrt[z]] + 8*HPL[{-1, -2, 1, 1}, Sqrt[z]] + 
   8*HPL[{-1, -1, -2, -1}, Sqrt[z]] + 16*HPL[{-1, -1, -2, 0}, Sqrt[z]] - 
   8*HPL[{-1, -1, -2, 1}, Sqrt[z]] + 20*HPL[{-1, -1, -1, -2}, Sqrt[z]] - 
   20*HPL[{-1, -1, -1, 2}, Sqrt[z]] - 20*HPL[{-1, -1, 1, -2}, Sqrt[z]] + 
   20*HPL[{-1, -1, 1, 2}, Sqrt[z]] - 8*HPL[{-1, -1, 2, -1}, Sqrt[z]] - 
   16*HPL[{-1, -1, 2, 0}, Sqrt[z]] + 8*HPL[{-1, -1, 2, 1}, Sqrt[z]] - 
   8*HPL[{-1, 1, -2, -1}, Sqrt[z]] - 16*HPL[{-1, 1, -2, 0}, Sqrt[z]] + 
   8*HPL[{-1, 1, -2, 1}, Sqrt[z]] - 20*HPL[{-1, 1, -1, -2}, Sqrt[z]] + 
   20*HPL[{-1, 1, -1, 2}, Sqrt[z]] + 20*HPL[{-1, 1, 1, -2}, Sqrt[z]] - 
   20*HPL[{-1, 1, 1, 2}, Sqrt[z]] + 8*HPL[{-1, 1, 2, -1}, Sqrt[z]] + 
   16*HPL[{-1, 1, 2, 0}, Sqrt[z]] - 8*HPL[{-1, 1, 2, 1}, Sqrt[z]] - 
   8*HPL[{-1, 2, -1, -1}, Sqrt[z]] + 8*HPL[{-1, 2, -1, 1}, Sqrt[z]] + 
   8*HPL[{-1, 2, 1, -1}, Sqrt[z]] - 8*HPL[{-1, 2, 1, 1}, Sqrt[z]] - 
   8*HPL[{1, -2, -1, -1}, Sqrt[z]] + 8*HPL[{1, -2, -1, 1}, Sqrt[z]] + 
   8*HPL[{1, -2, 1, -1}, Sqrt[z]] - 8*HPL[{1, -2, 1, 1}, Sqrt[z]] - 
   8*HPL[{1, -1, -2, -1}, Sqrt[z]] - 16*HPL[{1, -1, -2, 0}, Sqrt[z]] + 
   8*HPL[{1, -1, -2, 1}, Sqrt[z]] - 20*HPL[{1, -1, -1, -2}, Sqrt[z]] + 
   20*HPL[{1, -1, -1, 2}, Sqrt[z]] + 20*HPL[{1, -1, 1, -2}, Sqrt[z]] - 
   20*HPL[{1, -1, 1, 2}, Sqrt[z]] + 8*HPL[{1, -1, 2, -1}, Sqrt[z]] + 
   16*HPL[{1, -1, 2, 0}, Sqrt[z]] - 8*HPL[{1, -1, 2, 1}, Sqrt[z]] + 
   8*HPL[{1, 1, -2, -1}, Sqrt[z]] + 16*HPL[{1, 1, -2, 0}, Sqrt[z]] - 
   8*HPL[{1, 1, -2, 1}, Sqrt[z]] + 20*HPL[{1, 1, -1, -2}, Sqrt[z]] - 
   20*HPL[{1, 1, -1, 2}, Sqrt[z]] - 20*HPL[{1, 1, 1, -2}, Sqrt[z]] + 
   20*HPL[{1, 1, 1, 2}, Sqrt[z]] - 8*HPL[{1, 1, 2, -1}, Sqrt[z]] - 
   16*HPL[{1, 1, 2, 0}, Sqrt[z]] + 8*HPL[{1, 1, 2, 1}, Sqrt[z]] + 
   8*HPL[{1, 2, -1, -1}, Sqrt[z]] - 8*HPL[{1, 2, -1, 1}, Sqrt[z]] - 
   8*HPL[{1, 2, 1, -1}, Sqrt[z]] + 8*HPL[{1, 2, 1, 1}, Sqrt[z]] - 
   6*HPL[{-1, -1, -1, -1, -1}, Sqrt[z]] - 
   8*HPL[{-1, -1, -1, -1, 0}, Sqrt[z]] + 
   6*HPL[{-1, -1, -1, -1, 1}, Sqrt[z]] + 
   6*HPL[{-1, -1, -1, 1, -1}, Sqrt[z]] + 8*HPL[{-1, -1, -1, 1, 0}, Sqrt[z]] - 
   6*HPL[{-1, -1, -1, 1, 1}, Sqrt[z]] + 6*HPL[{-1, -1, 1, -1, -1}, Sqrt[z]] + 
   8*HPL[{-1, -1, 1, -1, 0}, Sqrt[z]] - 6*HPL[{-1, -1, 1, -1, 1}, Sqrt[z]] - 
   6*HPL[{-1, -1, 1, 1, -1}, Sqrt[z]] - 8*HPL[{-1, -1, 1, 1, 0}, Sqrt[z]] + 
   6*HPL[{-1, -1, 1, 1, 1}, Sqrt[z]] + 6*HPL[{-1, 1, -1, -1, -1}, Sqrt[z]] + 
   8*HPL[{-1, 1, -1, -1, 0}, Sqrt[z]] - 6*HPL[{-1, 1, -1, -1, 1}, Sqrt[z]] - 
   6*HPL[{-1, 1, -1, 1, -1}, Sqrt[z]] - 8*HPL[{-1, 1, -1, 1, 0}, Sqrt[z]] + 
   6*HPL[{-1, 1, -1, 1, 1}, Sqrt[z]] - 6*HPL[{-1, 1, 1, -1, -1}, Sqrt[z]] - 
   8*HPL[{-1, 1, 1, -1, 0}, Sqrt[z]] + 6*HPL[{-1, 1, 1, -1, 1}, Sqrt[z]] + 
   6*HPL[{-1, 1, 1, 1, -1}, Sqrt[z]] + 8*HPL[{-1, 1, 1, 1, 0}, Sqrt[z]] - 
   6*HPL[{-1, 1, 1, 1, 1}, Sqrt[z]] + 6*HPL[{1, -1, -1, -1, -1}, Sqrt[z]] + 
   8*HPL[{1, -1, -1, -1, 0}, Sqrt[z]] - 6*HPL[{1, -1, -1, -1, 1}, Sqrt[z]] - 
   6*HPL[{1, -1, -1, 1, -1}, Sqrt[z]] - 8*HPL[{1, -1, -1, 1, 0}, Sqrt[z]] + 
   6*HPL[{1, -1, -1, 1, 1}, Sqrt[z]] - 6*HPL[{1, -1, 1, -1, -1}, Sqrt[z]] - 
   8*HPL[{1, -1, 1, -1, 0}, Sqrt[z]] + 6*HPL[{1, -1, 1, -1, 1}, Sqrt[z]] + 
   6*HPL[{1, -1, 1, 1, -1}, Sqrt[z]] + 8*HPL[{1, -1, 1, 1, 0}, Sqrt[z]] - 
   6*HPL[{1, -1, 1, 1, 1}, Sqrt[z]] - 6*HPL[{1, 1, -1, -1, -1}, Sqrt[z]] - 
   8*HPL[{1, 1, -1, -1, 0}, Sqrt[z]] + 6*HPL[{1, 1, -1, -1, 1}, Sqrt[z]] + 
   6*HPL[{1, 1, -1, 1, -1}, Sqrt[z]] + 8*HPL[{1, 1, -1, 1, 0}, Sqrt[z]] - 
   6*HPL[{1, 1, -1, 1, 1}, Sqrt[z]] + 6*HPL[{1, 1, 1, -1, -1}, Sqrt[z]] + 
   8*HPL[{1, 1, 1, -1, 0}, Sqrt[z]] - 6*HPL[{1, 1, 1, -1, 1}, Sqrt[z]] - 
   6*HPL[{1, 1, 1, 1, -1}, Sqrt[z]] - 8*HPL[{1, 1, 1, 1, 0}, Sqrt[z]] + 
   6*HPL[{1, 1, 1, 1, 1}, Sqrt[z]] + 12*HPL[{-1, -1}, Sqrt[z]]*Zeta[3] - 
   12*HPL[{-1, 1}, Sqrt[z]]*Zeta[3] - 12*HPL[{1, -1}, Sqrt[z]]*Zeta[3] + 
   12*HPL[{1, 1}, Sqrt[z]]*Zeta[3], 
 L[5][3] -> (372*HPL[{-1, -4}, Sqrt[z]])/19 + Pi^2*HPL[{-1, -2}, Sqrt[z]] - 
   Pi^2*HPL[{-1, 2}, Sqrt[z]] - (372*HPL[{-1, 4}, Sqrt[z]])/19 - 
   (372*HPL[{1, -4}, Sqrt[z]])/19 - Pi^2*HPL[{1, -2}, Sqrt[z]] + 
   Pi^2*HPL[{1, 2}, Sqrt[z]] + (372*HPL[{1, 4}, Sqrt[z]])/19 + 
   (222*HPL[{-1, -3, -1}, Sqrt[z]])/19 - (816*HPL[{-1, -3, 0}, Sqrt[z]])/19 - 
   (222*HPL[{-1, -3, 1}, Sqrt[z]])/19 - (192*HPL[{-1, -2, -2}, Sqrt[z]])/19 + 
   (192*HPL[{-1, -2, 2}, Sqrt[z]])/19 - (37*Pi^2*HPL[{-1, 0, 0}, Sqrt[z]])/
    19 + (192*HPL[{-1, 2, -2}, Sqrt[z]])/19 - (192*HPL[{-1, 2, 2}, Sqrt[z]])/
    19 - (222*HPL[{-1, 3, -1}, Sqrt[z]])/19 + (816*HPL[{-1, 3, 0}, Sqrt[z]])/
    19 + (222*HPL[{-1, 3, 1}, Sqrt[z]])/19 - (222*HPL[{1, -3, -1}, Sqrt[z]])/
    19 + (816*HPL[{1, -3, 0}, Sqrt[z]])/19 + (222*HPL[{1, -3, 1}, Sqrt[z]])/
    19 + (192*HPL[{1, -2, -2}, Sqrt[z]])/19 - (192*HPL[{1, -2, 2}, Sqrt[z]])/
    19 + (37*Pi^2*HPL[{1, 0, 0}, Sqrt[z]])/19 - 
   (192*HPL[{1, 2, -2}, Sqrt[z]])/19 + (192*HPL[{1, 2, 2}, Sqrt[z]])/19 + 
   (222*HPL[{1, 3, -1}, Sqrt[z]])/19 - (816*HPL[{1, 3, 0}, Sqrt[z]])/19 - 
   (222*HPL[{1, 3, 1}, Sqrt[z]])/19 - (108*HPL[{-1, -2, -1, -1}, Sqrt[z]])/
    19 + (198*HPL[{-1, -2, -1, 0}, Sqrt[z]])/19 + 
   (108*HPL[{-1, -2, -1, 1}, Sqrt[z]])/19 + 
   (108*HPL[{-1, -2, 1, -1}, Sqrt[z]])/19 - 
   (618*HPL[{-1, -2, 1, 0}, Sqrt[z]])/19 - (108*HPL[{-1, -2, 1, 1}, Sqrt[z]])/
    19 + (108*HPL[{-1, 2, -1, -1}, Sqrt[z]])/19 - 
   (618*HPL[{-1, 2, -1, 0}, Sqrt[z]])/19 - (108*HPL[{-1, 2, -1, 1}, Sqrt[z]])/
    19 - (108*HPL[{-1, 2, 1, -1}, Sqrt[z]])/19 + 
   (198*HPL[{-1, 2, 1, 0}, Sqrt[z]])/19 + (108*HPL[{-1, 2, 1, 1}, Sqrt[z]])/
    19 + (108*HPL[{1, -2, -1, -1}, Sqrt[z]])/19 - 
   (198*HPL[{1, -2, -1, 0}, Sqrt[z]])/19 - (108*HPL[{1, -2, -1, 1}, Sqrt[z]])/
    19 - (108*HPL[{1, -2, 1, -1}, Sqrt[z]])/19 + 
   (618*HPL[{1, -2, 1, 0}, Sqrt[z]])/19 + (108*HPL[{1, -2, 1, 1}, Sqrt[z]])/
    19 - (108*HPL[{1, 2, -1, -1}, Sqrt[z]])/19 + 
   (618*HPL[{1, 2, -1, 0}, Sqrt[z]])/19 + (108*HPL[{1, 2, -1, 1}, Sqrt[z]])/
    19 + (108*HPL[{1, 2, 1, -1}, Sqrt[z]])/19 - 
   (198*HPL[{1, 2, 1, 0}, Sqrt[z]])/19 - (108*HPL[{1, 2, 1, 1}, Sqrt[z]])/
    19 + 12*HPL[{-1, 0}, Sqrt[z]]*Zeta[3] - 12*HPL[{1, 0}, Sqrt[z]]*Zeta[3]}


==> anc/asymptotics-EEC-largeK.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
notations = {ALog[x] -> -Log[-x] + Log[x], 
 ALog[1 + x] -> -Log[1 - x] + Log[1 + x], 
 APolyLog[2, x] -> -PolyLog[2, -x] + PolyLog[2, x], 
 APolyLog[2, x/(1 + x)] -> -PolyLog[2, -(x/(1 - x))] + 
   PolyLog[2, x/(1 + x)], 
 APolyLog[3, x/(1 + x)] -> -PolyLog[3, -(x/(1 - x))] + 
   PolyLog[3, x/(1 + x)], SLog[x] -> Log[-x] + Log[x], 
 SLog[1 + x] -> Log[1 - x] + Log[1 + x], 
 SPolyLog[2, x/(1 + x)] -> 
  PolyLog[2, -(x/(1 - x))] + PolyLog[2, x/(1 + x)], 
 SPolyLog[3, x/(1 + x)] -> 
  PolyLog[3, -(x/(1 - x))] + PolyLog[3, x/(1 + x)], 
 SPolyLog[4, x/(1 + x)] -> 
  PolyLog[4, -(x/(1 - x))] + PolyLog[4, x/(1 + x)], 
 x -> I Sqrt[z/(1 - z)], sqrt -> I Sqrt[(1 - z) z]};

asympt={\[Phi][1] -> -13/2 - Pi^2/3 + 3/z - 6*Log[z] + 2*PolyLog[2, 1 - z], 
 \[Phi][2] -> sqrt*((-16*APolyLog[2, x] + 248*z*APolyLog[2, x] - 
       232*z^2*APolyLog[2, x] + 16*APolyLog[2, x/(1 + x)] - 
       248*z*APolyLog[2, x/(1 + x)] + 232*z^2*APolyLog[2, x/(1 + x)] + 
       30*APolyLog[3, x/(1 + x)] - 450*z*APolyLog[3, x/(1 + x)] - 
       732*z^2*APolyLog[3, x/(1 + x)] - 15*APolyLog[2, x]*Log[z] + 
       120*z*APolyLog[2, x]*Log[z] + 120*z^2*APolyLog[2, x]*Log[z] + 
       105*z*APolyLog[2, x/(1 + x)]*Log[z] + 246*z^2*APolyLog[2, x/(1 + x)]*
        Log[z])/(16*(-1 + z)^4*z^2) - 
     (ALog[1 + x]*(20*Pi^2 - 300*Pi^2*z - 488*Pi^2*z^2 + 15*ALog[x]^2 - 
        225*z*ALog[x]^2 - 366*z^2*ALog[x]^2 + 5*ALog[1 + x]^2 - 
        75*z*ALog[1 + x]^2 - 122*z^2*ALog[1 + x]^2 + 512*z*Log[1 - z] + 
        1360*z^2*Log[1 - z] + 16*z^3*Log[1 - z] + 32*z^4*Log[1 - z] - 
        210*z*Log[1 - z]^2 - 492*z^2*Log[1 - z]^2 + 32*Log[z] - 
        1248*z*Log[z] - 704*z^2*Log[z] + 210*z*Log[1 - z]*Log[z] + 
        492*z^2*Log[1 - z]*Log[z] - 32*SLog[x] + 1248*z*SLog[x] + 
        704*z^2*SLog[x] - 15*SLog[x]^2 + 225*z*SLog[x]^2 + 
        366*z^2*SLog[x]^2 - 240*z*SLog[1 + x] + 192*z^2*SLog[1 + x] + 
        16*z^3*SLog[1 + x] + 32*z^4*SLog[1 + x] + 15*SLog[1 + x]^2 - 
        15*z*SLog[1 + x]^2 + 126*z^2*SLog[1 + x]^2))/(64*(-1 + z)^4*z^2)) - 
   (15*ALog[x]^2 + 218*z*ALog[x]^2 - 229*z^2*ALog[x]^2 - 4*z^4*ALog[x]^2 + 
     59*ALog[1 + x]^2 + 138*z*ALog[1 + x]^2 - 64*Pi^2*z*ALog[1 + x]^2 - 
     197*z^2*ALog[1 + x]^2 - 32*Pi^2*z^2*ALog[1 + x]^2 - 
     48*z*ALog[x]^2*ALog[1 + x]^2 - 24*z^2*ALog[x]^2*ALog[1 + x]^2 - 
     8*z*ALog[1 + x]^4 - 4*z^2*ALog[1 + x]^4 + 24*ALog[1 + x]^2*Log[1 - z] + 
     272*z*ALog[1 + x]^2*Log[1 - z] + 184*z^2*ALog[1 + x]^2*Log[1 - z] - 
     96*z*ALog[1 + x]^2*Log[1 - z]^2 - 48*z^2*ALog[1 + x]^2*Log[1 - z]^2 - 
     96*z*ALog[1 + x]^2*Log[z] - 144*z^2*ALog[1 + x]^2*Log[z] + 
     96*z*ALog[1 + x]^2*Log[1 - z]*Log[z] + 48*z^2*ALog[1 + x]^2*Log[1 - z]*
      Log[z] - 224*SLog[x] - 320*z*SLog[x] + 544*z^2*SLog[x] + 
     24*ALog[1 + x]^2*SLog[x] + 176*z*ALog[1 + x]^2*SLog[x] + 
     40*z^2*ALog[1 + x]^2*SLog[x] - 15*SLog[x]^2 - 218*z*SLog[x]^2 + 
     229*z^2*SLog[x]^2 + 4*z^4*SLog[x]^2 + 48*z*ALog[1 + x]^2*SLog[x]^2 + 
     24*z^2*ALog[1 + x]^2*SLog[x]^2 + 320*SLog[1 + x] - 192*z*SLog[1 + x] - 
     208*z^2*SLog[1 + x] + 96*z^3*SLog[1 + x] - 16*z^4*SLog[1 + x] + 
     96*z*ALog[1 + x]^2*SLog[1 + x] + 144*z^2*ALog[1 + x]^2*SLog[1 + x] + 
     88*Log[z]*SLog[1 + x] - 334*z*Log[z]*SLog[1 + x] + 
     230*z^2*Log[z]*SLog[1 + x] + 16*z^4*Log[z]*SLog[1 + x] + 
     15*SLog[1 + x]^2 + 44*z*SLog[1 + x]^2 - 63*z^2*SLog[1 + x]^2 + 
     4*z^4*SLog[1 + x]^2 + 48*z*ALog[1 + x]^2*SLog[1 + x]^2 + 
     24*z^2*ALog[1 + x]^2*SLog[1 + x]^2 + 236*SPolyLog[2, x/(1 + x)] + 
     552*z*SPolyLog[2, x/(1 + x)] - 788*z^2*SPolyLog[2, x/(1 + x)] + 
     96*Log[z]*SPolyLog[2, x/(1 + x)] + 320*z*Log[z]*SPolyLog[2, x/(1 + x)] - 
     416*z^2*Log[z]*SPolyLog[2, x/(1 + x)] + 768*z*Log[z]*
      SPolyLog[3, x/(1 + x)] + 384*z^2*Log[z]*SPolyLog[3, x/(1 + x)] - 
     1536*z*SPolyLog[4, x/(1 + x)] - 768*z^2*SPolyLog[4, x/(1 + x)])/
    (32*(-1 + z)^4*z) - (-60*Pi^2 - 180*z + 240*Pi^2*z + 360*z^2 + 
     7230*Pi^2*z^2 + 110*Pi^4*z^2 + 270*z^3 - 11400*Pi^2*z^3 - 146*Pi^4*z^3 - 
     1170*z^4 + 6990*Pi^2*z^4 + 396*Pi^4*z^4 + 990*z^5 - 3780*Pi^2*z^5 - 
     264*Pi^4*z^5 - 270*z^6 + 780*Pi^2*z^6 + 66*Pi^4*z^6 + 
     2160*z*Log[1 - z] - 11520*z^2*Log[1 - z] + 7560*z^3*Log[1 - z] + 
     2160*z^4*Log[1 - z] - 360*z^5*Log[1 - z] + 3915*z^2*Log[1 - z]^2 - 
     3735*z^3*Log[1 - z]^2 - 180*z^5*Log[1 - z]^2 - 120*Pi^2*Log[z] + 
     4230*z*Log[z] + 420*Pi^2*z*Log[z] + 7740*z^2*Log[z] + 
     480*Pi^2*z^2*Log[z] - 7830*z^3*Log[z] - 5700*Pi^2*z^3*Log[z] - 
     8820*z^4*Log[z] + 5160*Pi^2*z^4*Log[z] + 6300*z^5*Log[z] - 
     3120*Pi^2*z^5*Log[z] - 1620*z^6*Log[z] + 720*Pi^2*z^6*Log[z] + 
     360*Log[1 - z]*Log[z] + 5940*z*Log[1 - z]*Log[z] - 
     45135*z^2*Log[1 - z]*Log[z] + 75015*z^3*Log[1 - z]*Log[z] - 
     63000*z^4*Log[1 - z]*Log[z] + 33840*z^5*Log[1 - z]*Log[z] - 
     7020*z^6*Log[1 - z]*Log[z] - 180*Log[z]^2 + 1350*z*Log[z]^2 + 
     6210*z^2*Log[z]^2 + 480*Pi^2*z^2*Log[z]^2 - 11430*z^3*Log[z]^2 - 
     300*Pi^2*z^3*Log[z]^2 + 7830*z^4*Log[z]^2 + 720*Pi^2*z^4*Log[z]^2 - 
     4950*z^5*Log[z]^2 - 480*Pi^2*z^5*Log[z]^2 + 1170*z^6*Log[z]^2 + 
     120*Pi^2*z^6*Log[z]^2 + 360*Log[1 - z]*Log[z]^2 - 
     2880*z*Log[1 - z]*Log[z]^2 - 1800*z^2*Log[1 - z]*Log[z]^2 + 
     4320*z^3*Log[1 - z]*Log[z]^2 - 120*Log[z]^3 + 420*z*Log[z]^3 + 
     60*z^2*Log[z]^3 - 660*z^3*Log[z]^3 + 420*z^4*Log[z]^3 - 
     120*z^5*Log[z]^3 - 240*z^2*Log[1 - z]*Log[z]^3 + 
     600*z^3*Log[1 - z]*Log[z]^3 - 720*z^4*Log[1 - z]*Log[z]^3 + 
     480*z^5*Log[1 - z]*Log[z]^3 - 120*z^6*Log[1 - z]*Log[z]^3 + 
     60*z^2*Log[z]^4 - 150*z^3*Log[z]^4 + 180*z^4*Log[z]^4 - 
     120*z^5*Log[z]^4 + 30*z^6*Log[z]^4 + 1800*z*PolyLog[2, 1 - z] - 
     4320*z^2*PolyLog[2, 1 - z] + 120*Pi^2*z^2*PolyLog[2, 1 - z] + 
     9270*z^3*PolyLog[2, 1 - z] - 120*Pi^2*z^3*PolyLog[2, 1 - z] - 
     11610*z^4*PolyLog[2, 1 - z] + 6030*z^5*PolyLog[2, 1 - z] - 
     1170*z^6*PolyLog[2, 1 - z] + 3240*z^3*Log[z]*PolyLog[2, 1 - z] - 
     6480*z^4*Log[z]*PolyLog[2, 1 - z] + 4320*z^5*Log[z]*PolyLog[2, 1 - z] - 
     1080*z^6*Log[z]*PolyLog[2, 1 - z] - 360*z^2*PolyLog[2, 1 - z]^2 + 
     900*z^3*PolyLog[2, 1 - z]^2 - 1080*z^4*PolyLog[2, 1 - z]^2 + 
     720*z^5*PolyLog[2, 1 - z]^2 - 180*z^6*PolyLog[2, 1 - z]^2 - 
     360*PolyLog[2, -((1 - z)/z)] + 2700*z*PolyLog[2, -((1 - z)/z)] - 
     1620*z^2*PolyLog[2, -((1 - z)/z)] - 1080*z^3*PolyLog[2, -((1 - z)/z)] + 
     360*z^4*PolyLog[2, -((1 - z)/z)] + 360*PolyLog[2, z] + 
     1980*z*PolyLog[2, z] - 34020*z^2*PolyLog[2, z] + 
     68400*z^3*PolyLog[2, z] - 63000*z^4*PolyLog[2, z] + 
     33300*z^5*PolyLog[2, z] - 7020*z^6*PolyLog[2, z] - 
     7560*z*Log[z]*PolyLog[2, z] + 9000*z^2*Log[z]*PolyLog[2, z] - 
     13320*z^3*Log[z]*PolyLog[2, z] + 46440*z^4*Log[z]*PolyLog[2, z] - 
     28080*z^5*Log[z]*PolyLog[2, z] + 6480*z^6*Log[z]*PolyLog[2, z] + 
     4320*z^2*Log[z]^2*PolyLog[2, z] + 3240*z^3*Log[z]^2*PolyLog[2, z] - 
     2160*z^4*Log[z]^2*PolyLog[2, z] + 1440*z^5*Log[z]^2*PolyLog[2, z] - 
     360*z^6*Log[z]^2*PolyLog[2, z] + 720*PolyLog[3, 1 - z] - 
     2520*z*PolyLog[3, 1 - z] - 360*z^2*PolyLog[3, 1 - z] + 
     3960*z^3*PolyLog[3, 1 - z] - 2520*z^4*PolyLog[3, 1 - z] + 
     720*z^5*PolyLog[3, 1 - z] - 1440*z^2*Log[z]*PolyLog[3, 1 - z] + 
     3600*z^3*Log[z]*PolyLog[3, 1 - z] - 4320*z^4*Log[z]*PolyLog[3, 1 - z] + 
     2880*z^5*Log[z]*PolyLog[3, 1 - z] - 720*z^6*Log[z]*PolyLog[3, 1 - z] + 
     720*PolyLog[3, -((1 - z)/z)] - 2520*z*PolyLog[3, -((1 - z)/z)] - 
     360*z^2*PolyLog[3, -((1 - z)/z)] + 3960*z^3*PolyLog[3, -((1 - z)/z)] - 
     2520*z^4*PolyLog[3, -((1 - z)/z)] + 720*z^5*PolyLog[3, -((1 - z)/z)] + 
     720*PolyLog[3, z] + 7200*z*PolyLog[3, z] - 28800*z^2*PolyLog[3, z] + 
     44640*z^3*PolyLog[3, z] - 92880*z^4*PolyLog[3, z] + 
     56160*z^5*PolyLog[3, z] - 12960*z^6*PolyLog[3, z] - 
     25920*z^2*Log[z]*PolyLog[3, z] - 21600*z^3*Log[z]*PolyLog[3, z] + 
     17280*z^4*Log[z]*PolyLog[3, z] - 11520*z^5*Log[z]*PolyLog[3, z] + 
     2880*z^6*Log[z]*PolyLog[3, z] + 1440*z^2*PolyLog[4, 1 - z] - 
     3600*z^3*PolyLog[4, 1 - z] + 4320*z^4*PolyLog[4, 1 - z] - 
     2880*z^5*PolyLog[4, 1 - z] + 720*z^6*PolyLog[4, 1 - z] + 
     1440*z^2*PolyLog[4, -((1 - z)/z)] - 3600*z^3*PolyLog[4, -((1 - z)/z)] + 
     4320*z^4*PolyLog[4, -((1 - z)/z)] - 2880*z^5*PolyLog[4, -((1 - z)/z)] + 
     720*z^6*PolyLog[4, -((1 - z)/z)] + 41760*z^2*PolyLog[4, z] + 
     44640*z^3*PolyLog[4, z] - 43200*z^4*PolyLog[4, z] + 
     28800*z^5*PolyLog[4, z] - 7200*z^6*PolyLog[4, z] - 720*Zeta[3] + 
     3600*z*Zeta[3] - 5760*z^2*Zeta[3] + 45360*z^3*Zeta[3] - 
     30960*z^4*Zeta[3] + 18720*z^5*Zeta[3] - 4320*z^6*Zeta[3] - 
     7200*z^2*Log[z]*Zeta[3] - 1440*z^3*Log[z]*Zeta[3] - 
     8640*z^4*Log[z]*Zeta[3] + 5760*z^5*Log[z]*Zeta[3] - 
     1440*z^6*Log[z]*Zeta[3])/(720*(-1 + z)^4*z^2)};
     
asymptoticsEEClargeK=asympt//.notations


==> anc/end-point-expansion-Lfunctions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{seriesL0 = {L[0][1] -> SeriesData[z, 0, {1}, 0, 21, 1], 
   L[1][1] -> SeriesData[z, 0, {-1, -1/2, -1/3, -1/4, -1/5, -1/6, -1/7, -1/8, 
      -1/9, -1/10, -1/11, -1/12, -1/13, -1/14, -1/15, -1/16, -1/17, -1/18, 
      -1/19, -1/20}, 1, 21, 1], L[1][2] -> SeriesData[z, 0, {Log[z]}, 0, 21, 
     1], L[2][1] -> SeriesData[z, 0, {2*(-2 + Log[z]), 0, 
      (2*(-2 + 3*Log[z]))/9, 0, (2*(-2 + 5*Log[z]))/25, 0, 
      (2*(-2 + 7*Log[z]))/49, 0, (2*(-2 + 9*Log[z]))/81, 0, 
      (2*(-2 + 11*Log[z]))/121, 0, (2*(-2 + 13*Log[z]))/169, 0, 
      (2*(-2 + 15*Log[z]))/225, 0, (2*(-2 + 17*Log[z]))/289, 0, 
      (2*(-2 + 19*Log[z]))/361, 0, (2*(-2 + 21*Log[z]))/441, 0, 
      (2*(-2 + 23*Log[z]))/529, 0, (2*(-2 + 25*Log[z]))/625, 0, 
      (2*(-2 + 27*Log[z]))/729, 0, (2*(-2 + 29*Log[z]))/841, 0, 
      (2*(-2 + 31*Log[z]))/961, 0, (2*(-2 + 33*Log[z]))/1089, 0, 
      (2*(-2 + 35*Log[z]))/1225, 0, (2*(-2 + 37*Log[z]))/1369, 0, 
      (2*(-2 + 39*Log[z]))/1521, 0, (2*(-2 + 41*Log[z]))/1681}, 1, 42, 2], 
   L[2][2] -> SeriesData[z, 0, {-2*(-2 + Log[z]), 1 - Log[z], 
      (-2*(-2 + 3*Log[z]))/9, (-1 - 2*Log[z])/4, (-2*(-2 + 5*Log[z]))/25, 
      (-7 - 6*Log[z])/18, (-2*(-2 + 7*Log[z]))/49, (-19 - 12*Log[z])/48, 
      (-2*(-2 + 9*Log[z]))/81, (-113 - 60*Log[z])/300, 
      (-2*(-2 + 11*Log[z]))/121, (-127 - 60*Log[z])/360, 
      (-2*(-2 + 13*Log[z]))/169, (-323 - 140*Log[z])/980, 
      (-2*(-2 + 15*Log[z]))/225, (-691 - 280*Log[z])/2240, 
      (-2*(-2 + 17*Log[z]))/289, (-6569 - 2520*Log[z])/22680, 
      (-2*(-2 + 19*Log[z]))/361, (-6877 - 2520*Log[z])/25200, 
      (-2*(-2 + 21*Log[z]))/441, (-78671 - 27720*Log[z])/304920, 
      (-2*(-2 + 23*Log[z]))/529, (-81401 - 27720*Log[z])/332640, 
      (-2*(-2 + 25*Log[z]))/625, (-1090553 - 360360*Log[z])/4684680, 
      (-2*(-2 + 27*Log[z]))/729, (-1120253 - 360360*Log[z])/5045040, 
      (-2*(-2 + 29*Log[z]))/841, (-1147709 - 360360*Log[z])/5405400, 
      (-2*(-2 + 31*Log[z]))/961, (-2346469 - 720720*Log[z])/11531520, 
      (-2*(-2 + 33*Log[z]))/1089, (-40700783 - 12252240*Log[z])/208288080, 
      (-2*(-2 + 35*Log[z]))/1225, (-41461543 - 12252240*Log[z])/220540320, 
      (-2*(-2 + 37*Log[z]))/1369, (-267127639 - 77597520*Log[z])/1474352880, 
      (-2*(-2 + 39*Log[z]))/1521, (-271415923 - 77597520*Log[z])/1551950400, 
      (-2*(-2 + 41*Log[z]))/1681}, 1, 42, 2], 
   L[2][3] -> SeriesData[z, 0, {Pi^2/6, 1, 3/4, 11/18, 25/48, 137/300, 
      49/120, 363/980, 761/2240, 7129/22680, 7381/25200, 83711/304920, 
      86021/332640, 1145993/4684680, 1171733/5045040, 1195757/5405400, 
      2436559/11531520, 42142223/208288080, 14274301/73513440, 
      275295799/1474352880, 11167027/62078016}, 0, 21, 1], 
   L[2][4] -> SeriesData[z, 0, {Log[z]^2/8, (-2 + Log[z])/2, (-1 + Log[z])/4, 
      (-2 + 3*Log[z])/18, (-1 + 2*Log[z])/16, (-2 + 5*Log[z])/50, 
      (-1 + 3*Log[z])/36, (-2 + 7*Log[z])/98, (-1 + 4*Log[z])/64, 
      (-2 + 9*Log[z])/162, (-1 + 5*Log[z])/100, (-2 + 11*Log[z])/242, 
      (-1 + 6*Log[z])/144, (-2 + 13*Log[z])/338, (-1 + 7*Log[z])/196, 
      (-2 + 15*Log[z])/450, (-1 + 8*Log[z])/256, (-2 + 17*Log[z])/578, 
      (-1 + 9*Log[z])/324, (-2 + 19*Log[z])/722, (-1 + 10*Log[z])/400, 
      (-2 + 21*Log[z])/882, (-1 + 11*Log[z])/484, (-2 + 23*Log[z])/1058, 
      (-1 + 12*Log[z])/576, (-2 + 25*Log[z])/1250, (-1 + 13*Log[z])/676, 
      (-2 + 27*Log[z])/1458, (-1 + 14*Log[z])/784, (-2 + 29*Log[z])/1682, 
      (-1 + 15*Log[z])/900, (-2 + 31*Log[z])/1922, (-1 + 16*Log[z])/1024, 
      (-2 + 33*Log[z])/2178, (-1 + 17*Log[z])/1156, (-2 + 35*Log[z])/2450, 
      (-1 + 18*Log[z])/1296, (-2 + 37*Log[z])/2738, (-1 + 19*Log[z])/1444, 
      (-2 + 39*Log[z])/3042, (-1 + 20*Log[z])/1600, (-2 + 41*Log[z])/3362}, 
     0, 42, 2], L[2][5] -> SeriesData[z, 0, {Pi^2/6}, 0, 21, 1], 
   L[3][1] -> SeriesData[z, 0, {-1/4, -7/24, -85/288, -83/288, -12019/43200, 
      -1927/7200, -726301/2822400, -3144919/12700800, -30300391/127008000, 
      -2923673/12700800, -4102360483/18441561600, -330851461/1536796800, 
      -758647585777/3636061228800, -112686856171/556539984000, 
      -3336876977/16961218560, -5680494517/29682132480, 
      -28776062218037/154406453160960, -1558362212399/8578136286720, 
      -1568274265798307/8847734855731200}, 2, 21, 1], 
   L[3][2] -> SeriesData[z, 0, {-1/2*Zeta[3], (-36 + Pi^2 + 12*Log[z])/24, 
      (-125 + 3*Pi^2 + 66*Log[z])/144, (-2099 + 50*Pi^2 + 1460*Log[z])/3600, 
      (-199887 + 4900*Pi^2 + 170380*Log[z])/470400, 
      (-10352149 + 264600*Pi^2 + 10400040*Log[z])/31752000, 
      (-1194644317 + 32016600*Pi^2 + 1380650040*Log[z])/4610390400, 
      (-192044977963 + 5410805400*Pi^2 + 251167676760*Log[z])/909015307200, 
      (-364857739637 + 10821610800*Pi^2 + 533718024840*Log[z])/2077749273600, 
      (-66724366431647 + 2084963680800*Pi^2 + 108226049371440*Log[z])/
       450352155052800, (-4570319871874475 + 150534377753760*Pi^2 + 
        8165695836842544*Log[z])/36128250660902400, 
      (-21669383292374539 + 752671888768800*Pi^2 + 42431572557694320*Log[z])/
       198705378634963200, (-3621690104949432277 + 132721143052898400*Pi^2 + 
        7741772429298667760*Log[z])/38223689199234739200, 
      (-85773861827510449547 + 3318028576322460000*Pi^2 + 
        199547390125936252400*Log[z])/1035224915812607520000, 
      (-6577731336313539968107 + 268760314682119260000*Pi^2 + 
        16615538494745354564400*Log[z])/90303465733192071360000, 
      (-5233477714621893038840047 + 226027424647662297660000*Pi^2 + 
        14329076514216477698084400*Log[z])/81369872873158427157600000, 
      (-9507937620296135413914068789 + 434424710172806936102520000*Pi^2 + 
        28181611850337164243030806800*Log[z])/166819088706357863463367680000, 
      (-17956378057607937917834672653 + 868849420345613872205040000*Pi^2 + 
        57571249632705663281640813600*Log[z])/354490563501010459859656320000, 
      (-16935961261147973357876427853 + 868849420345613872205040000*Pi^2 + 
        58713166013731327227967437600*Log[z])/375342949589305192792577280000, 
      (-21838084807333925174923728818557 + 1189454856453145391048699760000*
         Pi^2 + 81860489926074083650135303994400*Log[z])/
       542391414542634298318207090560000, 
      (-20537087155769523110096267769877 + 1189454856453145391048699760000*
         Pi^2 + 83269536448333963574916071402400*Log[z])/
       570938331097509787703375884800000}, 0, 21, 1], 
   L[3][3] -> SeriesData[z, 0, {(Pi^2*Log[z] - 12*Zeta[3])/12, 
      (-6 + Pi^2)/12, (-37 + 6*Pi^2 - 12*Log[z])/144, 
      (-1189 + 150*Pi^2 - 540*Log[z])/5400, 
      (-294589 + 29400*Pi^2 - 143640*Log[z])/1411200, 
      (-3208879 + 264600*Pi^2 - 1575000*Log[z])/15876000, 
      (-453222529 + 32016600*Pi^2 - 219681000*Log[z])/2305195200, 
      (-87010426441 + 5410805400*Pi^2 - 41407165800*Log[z])/454507653600, 
      (-387415369093 + 21643221600*Pi^2 - 180778918320*Log[z])/2077749273600, 
      (-122715325720387 + 6254891042400*Pi^2 - 56169744911280*Log[z])/
       675528232579200, (-47973572656040287 + 2258015666306400*Pi^2 - 
        21560781554872560*Log[z])/270961879956768000, 
      (-51457374725908303 + 2258015666306400*Pi^2 - 22733776706200560*Log[z])/
       298058067952444800, (-28972940234416147297 + 1194490287476085600*
         Pi^2 - 12597445841155615440*Log[z])/172006601396556326400, 
      (-766060902178851511501 + 29862257186902140000*Pi^2 - 
        328167423059394718800*Log[z])/4658512121156733840000, 
      (-7253316866715273973609 + 268760314682119260000*Pi^2 - 
        3064423762800188989200*Log[z])/45151732866596035680000, 
      (-6388837172854526639768689 + 226027424647662297660000*Pi^2 - 
        2664473734723711275565200*Log[z])/40684936436579213578800000, 
      (-25623407473418497810337704261 + 868849420345613872205040000*Pi^2 - 
        10557545293661435048508328800*Log[z])/166819088706357863463367680000, 
      (-26646473005205946229634062411 + 868849420345613872205040000*Pi^2 - 
        10854905523084532844343208800*Log[z])/177245281750505229929828160000, 
      (-27631220472871806524902905811 + 868849420345613872205040000*Pi^2 - 
        11136247240148826860104840800*Log[z])/187671474794652596396288640000, 
      (-39126850879895587790740613508859 + 1189454856453145391048699760000*
         Pi^2 - 15610987975311225343413141775200*Log[z])/
       271195707271317149159103545280000, (-3106288768175404453353805094923 + 
        91496527419472722388361520000*Pi^2 - 1227590367654247822191455042400*
         Log[z])/21959166580673453373206764800000}, 0, 21, 1], 
   L[3][4] -> SeriesData[z, 0, {(18 - Pi^2 - 6*Log[z])/6, 
      (52 - 3*Pi^2 - 24*Log[z])/36, (422 - 25*Pi^2 - 230*Log[z])/450, 
      (60904 - 3675*Pi^2 - 36960*Log[z])/88200, 
      (540814 - 33075*Pi^2 - 354690*Log[z])/992250, 
      (64768636 - 4002075*Pi^2 - 45100440*Log[z])/144074700, 
      (10857043354 - 676350675*Pi^2 - 7934136210*Log[z])/28406728350, 
      (2157050384 - 135270135*Pi^2 - 1640935296*Log[z])/6492966480, 
      (206652444058 - 13031023005*Pi^2 - 162675951438*Log[z])/703675242270, 
      (1113809203903972 - 70562989572075*Pi^2 - 903173326375320*Log[z])/
       4233779374324500, (221870284714682 - 14112597914415*Pi^2 - 
        184666836107754*Log[z])/931431462351390, 
      (116960960329441880 - 7465564296725535*Pi^2 - 99636294813191136*Log[z])/
       537520629364238520, (14575428846102455134 - 933195537090691875*Pi^2 - 
        12678503780550658050*Log[z])/72789251893073966250, 
      (130823465475598913356 - 8398759833816226875*Pi^2 - 
        115972925099137306200*Log[z])/705495826040563057500, 
      (109756301244635918255626 - 7063357020239446801875*Pi^2 - 
        98994614219458497990450*Log[z])/635702131821550212168750, 
      (105246286371261192638647456 - 6787886096450108376601875*Pi^2 - 
        96447608670664153673971200*Log[z])/651637065259210404153780000, 
      (105039094929875456378071606 - 6787886096450108376601875*Pi^2 - 
        97681769779109627924262450*Log[z])/692364381837911054413391250, 
      (14978716224621237910012108 - 969698013778586910943125*Pi^2 - 
        14120772485091990316770600*Log[z])/104727385488087386381857500, 
      (20472304664662953117622307902 - 1327516580862885481081138125*Pi^2 - 
        19546610491149781037888325150*Log[z])/151336890218368944843249746250, 
      (20441551385605221586572770872 - 1327516580862885481081138125*Pi^2 - 
        19750843811282532650362346400*Log[z])/
       159301989703546257729736575000}, 1, 21, 1], 
   L[3][5] -> SeriesData[z, 0, {-1/12*(Pi^2*Log[z]), (-72 + Pi^2 + 24*Log[z])/
       24, (-8 + Pi^2 + 48*Log[z])/48, (1264 + 25*Pi^2 + 1640*Log[z])/1800, 
      (375598 + 3675*Pi^2 + 291480*Log[z])/352800, 
      (1631998 + 11025*Pi^2 + 997920*Log[z])/1323000, 
      (252351058 + 1334025*Pi^2 + 133360920*Log[z])/192099600, 
      (51066979162 + 225450225*Pi^2 + 24381236880*Log[z])/37875637800, 
      (117568433237 + 450900450*Pi^2 + 52008957000*Log[z])/86572886400, 
      (38098937318063 + 130310230050*Pi^2 + 15868662209400*Log[z])/
       28147009690800, (45414002293203497 + 141125979144150*Pi^2 + 
        18005777388438840*Log[z])/33870234994596000, 
      (49300051014274793 + 141125979144150*Pi^2 + 18753561797410440*Log[z])/
       37257258494055600, (28012940905176673907 + 74655642967255350*Pi^2 + 
        10284174713105453160*Log[z])/21500825174569540800, 
      (745968963710992591391 + 1866391074181383750*Pi^2 + 
        265511741774102623800*Log[z])/582314015144591730000, 
      (2367719966407091408873 + 5599173222544151250*Pi^2 + 
        819998427397730981400*Log[z])/1881322202774834820000, 
      (2095086429328997407832033 + 4708904680159631201250*Pi^2 + 
        708064593705841207235400*Log[z])/1695205684857467232450000, 
      (8434234820179941377748980117 + 18101029590533622337605000*Pi^2 + 
        2788365374763990147273747600*Log[z])/6950795362764910977640320000, 
      (8798332471829764220115918167 + 18101029590533622337605000*Pi^2 + 
        2851089798157924838582667600*Log[z])/7385220072937717913742840000, 
      (9147339169506796059609337967 + 18101029590533622337605000*Pi^2 + 
        2910392218911673087003011600*Log[z])/7819644783110524849845360000, 
      (12981651825250570150931710836023 + 24780309509440528980181245000*
         Pi^2 + 4061311579224387874731185240400*Log[z])/
       11299821136304881214962647720000, (13423328633458211410720309233203 + 
        24780309509440528980181245000*Pi^2 + 4134508801159966052641874456400*
         Log[z])/11894548564531453910486997600000}, 0, 21, 1], 
   L[3][6] -> SeriesData[z, 0, {-1/6*Pi^2, -1/12*Pi^2, -1/18*Pi^2, 
      -1/24*Pi^2, -1/30*Pi^2, -1/36*Pi^2, -1/42*Pi^2, -1/48*Pi^2, -1/54*Pi^2, 
      -1/60*Pi^2, -1/66*Pi^2, -1/72*Pi^2, -1/78*Pi^2, -1/84*Pi^2, -1/90*Pi^2, 
      -1/96*Pi^2, -1/102*Pi^2, -1/108*Pi^2, -1/114*Pi^2, -1/120*Pi^2}, 1, 21, 
     1], L[3][7] -> SeriesData[z, 0, {(Pi^2*Log[z])/12}, 0, 21, 1], 
   L[3][8] -> SeriesData[z, 0, {(-14 + 6*Log[z] - Log[z]^2)/8, 
      (-163 + 78*Log[z] - 18*Log[z]^2)/288, 
      (-3589 + 1710*Log[z] - 450*Log[z]^2)/10800, 
      (-221513 + 104020*Log[z] - 29400*Log[z]^2)/940800, 
      (-5794903 + 2685060*Log[z] - 793800*Log[z]^2)/31752000, 
      (-687370597 + 314996220*Log[z] - 96049800*Log[z]^2)/4610390400, 
      (-16370694229 + 7435024740*Log[z] - 2318916600*Log[z]^2)/129859329600, 
      (-453875886931 + 204625020600*Log[z] - 64929664800*Log[z]^2)/
       4155498547200, (-130193253621259 + 58339438957800*Log[z] - 
        18764673127200*Log[z]^2)/1351056465158400, 
      (-15575213083661221 + 6943591488713880*Log[z] - 2258015666306400*
         Log[z]^2)/180641253304512000, (-3100440739514285 + 
        1376206349461944*Log[z] - 451603133261280*Log[z]^2)/
       39741075726992640, (-1633822981031606347 + 722504969133923976*Log[z] - 
        238898057495217120*Log[z]^2)/22934213519540843520, 
      (-203571661749351152317 + 89731189976047019400*Log[z] - 
        29862257186902140000*Log[z]^2)/3105674747437822560000, 
      (-5481468356919593441659 + 2409287705785544383800*Log[z] - 
        806280944046357780000*Log[z]^2)/90303465733192071360000, 
      (-4599144089677258756964839 + 2016412727378946136039800*Log[z] - 
        678082273942986892980000*Log[z]^2)/81369872873158427157600000, 
      (-17643284722857124643679096211 + 7718158328273504550167929200*Log[z] - 
        2606548261036841616615120000*Log[z]^2)/
       333638177412715726926735360000, (-17611985497605195931265342611 + 
        7689119243368905156043429200*Log[z] - 2606548261036841616615120000*
         Log[z]^2)/354490563501010459859656320000, 
      (-17584408407221784118079372011 + 7663321473465085808577397200*Log[z] - 
        2606548261036841616615120000*Log[z]^2)/
       375342949589305192792577280000, (-24039542574281201352784922177659 + 
        10459503658595525069430020926800*Log[z] - 
        3568364569359436173146099280000*Log[z]^2)/
       542391414542634298318207090560000, 
      (-24009596146325748363025658463199 + 10431091579028425645109424454800*
         Log[z] - 3568364569359436173146099280000*Log[z]^2)/
       570938331097509787703375884800000}, 1, 21, 1], 
   L[4][1] -> SeriesData[z, 0, {(19*Pi^4 - 15*Pi^2*Log[z]^2)/19, 
      (180*(-7 + 2*Log[z]))/19, (15*(-95 + 48*Log[z]))/76, 
      (4*(-1687 + 1230*Log[z]))/855, (-1196213 + 1165920*Log[z])/297920, 
      (-1589713 + 1995840*Log[z])/698250, (-84011969 + 133360920*Log[z])/
       60831540, (-3495975181 + 6966067680*Log[z])/3997983990, 
      (-166108993727 + 416071656000*Log[z])/292423971840, 
      (-59887103066477 + 190423946512800*Log[z])/160437955237560, 
      (-3498584733282791 + 14404621910751072*Log[z])/14300765886607200, 
      (-13594864592847817 + 75014247189641760*Log[z])/86519633613973560, 
      (-2619596796383094659 + 20568349426210906320*Log[z])/
       27234378554454751680, (-84647847680248997611 + 1062046967096410495200*
         Log[z])/1598128463785712859000, (-121687676570491279483 + 
        3279993709590923925600*Log[z])/5560352288201178468000, 
      (3742684717214611558667 + 2832258374823364828941600*Log[z])/
       5368151335381979569425000, (808328056893413920532981761 + 
        22306922998111921178189980800*Log[z])/46956484228456287493392384000, 
      (777504499542901423280447093 + 11404359192631699354330670400*Log[z])/
       26504734261765365401543748000, (1135789375529155952948188193 + 
        11641568875646692348012046400*Log[z])/29714650175819994429412368000, 
      (2026448048046370883394494415317 + 16245246316897551498924740961600*
         Log[z])/45324838113400690206683509188000, 
      (2480542711519795920055491519407 + 16538035204639864210567497825600*
         Log[z])/50221427272466138733167323200000}, 0, 21, 1], 
   L[4][2] -> SeriesData[z, 0, {-20*Zeta[3], 
      (-20 + Pi^2 + 4*Log[z] - 20*Zeta[3])/2, 
      (-185 + 9*Pi^2 + 42*Log[z] - 120*Zeta[3])/18, 
      (-700 + 33*Pi^2 + 170*Log[z] - 360*Zeta[3])/72, 
      (-6563 + 300*Pi^2 + 1660*Log[z] - 2880*Zeta[3])/720, 
      (-2776819 + 123300*Pi^2 + 721140*Log[z] - 1080000*Zeta[3])/324000, 
      (-765226 + 33075*Pi^2 + 202335*Log[z] - 270000*Zeta[3])/94500, 
      (-284797813 + 12006225*Pi^2 + 76261605*Log[z] - 92610000*Zeta[3])/
       37044000, (-29329543273 + 1208163600*Pi^2 + 7925195880*Log[z] - 
        8890560000*Zeta[3])/4000752000, (-18715357763 + 754533360*Pi^2 + 
        5090465688*Log[z] - 5334336000*Zeta[3])/2667168000, 
      (-98846885353 + 3906025200*Pi^2 + 27014738520*Log[z] - 
        26671680000*Zeta[3])/14669424000, 
      (-138216994002583 + 5360283205200*Pi^2 + 37905810862920*Log[z] - 
        35500006080000*Zeta[3])/21300003648000, 
      (-6023046456807 + 229508329050*Pi^2 + 1655911562305*Log[z] - 
        1479166920000*Zeta[3])/961458498000, 
      (-27574366121251353 + 1033457518793700*Pi^2 + 7594062333627770*Log[z] - 
        6499459446480000*Zeta[3])/4549621612536000, 
      (-34365720388873129 + 1268003848751640*Pi^2 + 9475161614282364*Log[z] - 
        7799351335776000*Zeta[3])/5849513501832000, 
      (-17796646342273927 + 647000843268780*Pi^2 + 4910114365346190*Log[z] - 
        3899675667888000*Zeta[3])/3119740534310400, 
      (-588425550969076913 + 21093994551389760*Pi^2 + 162397158328925520*
         Log[z] - 124789621372416000*Zeta[3])/106071178166553600, 
      (-1788469220303268615439 + 63262803155885581248*Pi^2 + 
        493599708770450314032*Log[z] - 367854845881607884800*Zeta[3])/
       331069361293447096320, (-9203176887253085710607 + 
        321423110861116904640*Pi^2 + 2539425901821388660080*Log[z] - 
        1839274229408039424000*Zeta[3])/1747310517937637452800, 
      (-12971725326162663093037657 + 447568003447443192105792*Pi^2 + 
        3577809294949621635920016*Log[z] - 2523116387901948481843200*Zeta[3])/
       2523116387901948481843200}, 1, 21, 1], 
   L[4][3] -> SeriesData[z, 0, {(Pi^2 - Pi^2*Log[z])/2, 
      (-6 + Pi^2 - 2*Pi^2*Log[z])/8, (-21 + 2*Pi^2 - 6*Pi^2*Log[z])/36, 
      (-85 + 6*Pi^2 - 24*Pi^2*Log[z])/192, (-415 + 24*Pi^2 - 120*Pi^2*Log[z])/
       1200, (-12019 + 600*Pi^2 - 3600*Pi^2*Log[z])/43200, 
      (-13489 + 600*Pi^2 - 4200*Pi^2*Log[z])/58800, 
      (-726301 + 29400*Pi^2 - 235200*Pi^2*Log[z])/3763200, 
      (-3144919 + 117600*Pi^2 - 1058400*Pi^2*Log[z])/19051200, 
      (-30300391 + 1058400*Pi^2 - 10584000*Pi^2*Log[z])/211680000, 
      (-32160403 + 1058400*Pi^2 - 11642400*Pi^2*Log[z])/256132800, 
      (-4102360483 + 128066400*Pi^2 - 1536796800*Pi^2*Log[z])/36883123200, 
      (-4301068993 + 128066400*Pi^2 - 1664863200*Pi^2*Log[z])/43286443200, 
      (-758647585777 + 21643221600*Pi^2 - 303005102400*Pi^2*Log[z])/
       8484142867200, (-112686856171 + 3091888800*Pi^2 - 
        46378332000*Pi^2*Log[z])/1391349960000, 
      (-3336876977 + 88339680*Pi^2 - 1413434880*Pi^2*Log[z])/45229916160, 
      (-96568406789 + 2473511040*Pi^2 - 42049687680*Pi^2*Log[z])/
       1429689381120, (-28776062218037 + 714844690560*Pi^2 - 
        12867204430080*Pi^2*Log[z])/463219359482880, 
      (-29608882035581 + 714844690560*Pi^2 - 13582049120640*Pi^2*Log[z])/
       516117866584320, (-1568274265798307 + 36865561898880*Pi^2 - 
        737311237977600*Pi^2*Log[z])/29492449519104000}, 1, 21, 1], 
   L[4][4] -> SeriesData[z, 0, {(-37*Pi^2*Log[z]^2 + 912*Log[z]*Zeta[3])/152, 
      (135 - 19*Pi^2 - 6*Log[z])/38, (1463 - 228*Pi^2 + 312*Log[z])/1824, 
      (1503 - 190*Pi^2 + 520*Log[z])/3420, 
      (315029 - 31920*Pi^2 + 122640*Log[z])/1021440, 
      (213403 - 17955*Pi^2 + 85491*Log[z])/897750, 
      (240561239 - 17380440*Pi^2 + 96393528*Log[z])/1251391680, 
      (80711135129 - 5140265130*Pi^2 + 32022436446*Log[z])/503745982740, 
      (2872282228939 - 164488484160*Pi^2 + 1124276785632*Log[z])/
       21054525972480, (25254419101815 - 1320476997840*Pi^2 + 
        9742235631128*Log[z])/213917273650080, 
      (111003164897115193 - 5362787207477700*Pi^2 + 42203967498602910*Log[z])/
       1072557441495540000, (476008775946288667 - 21451148829910800*Pi^2 + 
        178463755114084440*Log[z])/5191178016838413600, 
      (535779102131509930181 - 22695315462045626400*Pi^2 + 
        198214772129534880720*Log[z])/6536250853069140403200, 
      (1416017567845315851173 - 56738288655114066000*Pi^2 + 
        517313407103208916200*Log[z])/19177541565428554308000, 
      (957280161973989755063 - 36474614135430471000*Pi^2 + 
        345600502603077278700*Log[z])/14298048741088744632000, 
      (11800167816610099470521317 - 429452106830558365554000*Pi^2 + 
        4212822583528041974891400*Log[z])/193253448073751264499300000, 
      (189238065949355353358205307147 - 6603255594626665428758304000*Pi^2 + 
        66853190432959753661749310400*Log[z])/
       3380866864448852699524251648000, (49181852036860156091423402293 - 
        1650813898656666357189576000*Pi^2 + 17203012736071102597952895600*
         Log[z])/954170433423553154455574928000, 
      (50983089321559753887308886943 - 1650813898656666357189576000*Pi^2 + 
        17666399093588763329795583600*Log[z])/
       1069727406329519799458845248000, (72171983459856583003047503164717 - 
        2259964227260976242992529544000*Pi^2 + 
        24787303258022062702807547084400*Log[z])/
       1631694172082424847440606330768000, 
      (18616273914105888790353972852853 - 564991056815244060748132386000*
         Pi^2 + 6340017879916990486239672549900*Log[z])/
       451992845452195248598505908800000}, 0, 21, 1], 
   L[4][5] -> SeriesData[z, 0, {Zeta[3], -1/8 + Zeta[3]/2, 
      -19/144 + Zeta[3]/3, -427/3456 + Zeta[3]/4, -1957/17280 + Zeta[3]/5, 
      -268663/2592000 + Zeta[3]/6, -287933/3024000 + Zeta[3]/7, 
      -208416553/2370816000 + Zeta[3]/8, -2611070801/32006016000 + Zeta[3]/9, 
      -24348048157/320060160000 + Zeta[3]/10, -25084813753/352066176000 + 
       Zeta[3]/11, -34249382806673/511200087552000 + Zeta[3]/12, 
      -35013649681583/553800094848000 + Zeta[3]/13, 
      -78427110570276311/1310291024410368000 + Zeta[3]/14, 
      -79780705086602363/1403883240439680000 + Zeta[3]/15, 
      -162016467355877821/2994950912937984000 + Zeta[3]/16, 
      -657021595066650559/12728541379986432000 + Zeta[3]/17, 
      -3268273870154811248167/66213872258689419264000 + Zeta[3]/18, 
      -3305399979830562544367/69892420717505498112000 + Zeta[3]/19, 
      -22907120652115040441544833/504623277580389696368640000 + Zeta[3]/20}, 
     1, 21, 1], L[5][1] -> SeriesData[z, 0, 
     {(30*Pi^2 - 19*Pi^4 - 30*Pi^2*Log[z] + 15*Pi^2*Log[z]^2)/19, 
      (2880 + 15*Pi^2 - 38*Pi^4 - 720*Log[z] - 30*Pi^2*Log[z] + 
        30*Pi^2*Log[z]^2)/76, (21555 + 40*Pi^2 - 228*Pi^4 - 6480*Log[z] - 
        120*Pi^2*Log[z] + 180*Pi^2*Log[z]^2)/684, 
      (694274 + 675*Pi^2 - 6840*Pi^4 - 233760*Log[z] - 2700*Pi^2*Log[z] + 
        5400*Pi^2*Log[z]^2)/27360, (280438285 + 169344*Pi^2 - 2681280*Pi^4 - 
        102127200*Log[z] - 846720*Pi^2*Log[z] + 2116800*Pi^2*Log[z]^2)/
       13406400, (7110397013 + 2940000*Pi^2 - 67032000*Pi^4 - 
        2744780640*Log[z] - 17640000*Pi^2*Log[z] + 52920000*Pi^2*Log[z]^2)/
       402192000, (2598576780359 + 784080000*Pi^2 - 24332616000*Pi^4 - 
        1049699740320*Log[z] - 5488560000*Pi^2*Log[z] + 
        19209960000*Pi^2*Log[z]^2)/170328312000, 
      (3083381906365637 + 710168208750*Pi^2 - 28785484728000*Pi^4 - 
        1291950480094560*Log[z] - 5681345670000*Pi^2*Log[z] + 
        22725382680000*Pi^2*Log[z]^2)/230283877824000, 
      (49381444600082537 + 8977928960000*Pi^2 - 460567755648000*Pi^4 - 
        21326520539712960*Log[z] - 80801360640000*Pi^2*Log[z] + 
        363606122880000*Pi^2*Log[z]^2)/4145109800832000, 
      (385242423632528679379 + 56744371536652800*Pi^2 - 
        3593810197321344000*Pi^4 - 170676336173266946880*Log[z] - 
        567443715366528000*Pi^2*Log[z] + 2837218576832640000*Pi^2*Log[z]^2)/
       35938101973213440000, (138948576680517940825291 + 
        16929519111348480000*Pi^2 - 1297365481233005184000*Pi^4 - 
        62920944658292705075520*Log[z] - 186224710224833280000*Pi^2*Log[z] + 
        1024235906236583040000*Pi^2*Log[z]^2)/14271020293563057024000, 
      (16791108922231572773484451 + 1721285342425368720000*Pi^2 - 
        156981223229193627264000*Pi^4 - 7749540153754303323481920*Log[z] - 
        20655424109104424640000*Pi^2*Log[z] + 123932544654626547840000*Pi^2*
         Log[z]^2)/1883774678750323527168000, 
      (8869029790511448721000378099 + 775861729257957914880000*Pi^2 - 
        83043067088243428822656000*Pi^4 - 4162223752406428753672879680*
         Log[z] - 10086202480353452893440000*Pi^2*Log[z] + 
        65560316122297443807360000*Pi^2*Log[z]^2)/
       1079559872147164574694528000, (10474874536243459153183873200589 + 
        791406673190590571674560000*Pi^2 - 98239948365391976297202048000*
         Pi^4 - 4989196714316143973215407675840*Log[z] - 
        11079693424668268003443840000*Pi^2*Log[z] + 
        77557853972677876024106880000*Pi^2*Log[z]^2)/
       1375359277115487668160828672000, (10457129807995877323303869177613 + 
        689403146423803342436505600*Pi^2 - 98239948365391976297202048000*
         Pi^4 - 5047147433257599003313777237440*Log[z] - 
        10341047196357050136547584000*Pi^2*Log[z] + 
        77557853972677876024106880000*Pi^2*Log[z]^2)/
       1473599225480879644458030720000, 
      (219485673218800472253207576234522697 + 
        12739483435746502682865993375000*Pi^2 - 
        2065494914382366301648673059200000*Pi^4 - 
        107206038262192271415346462279550400*Log[z] - 
        203831734971944042925855894000000*Pi^2*Log[z] + 
        1630653879775552343406847152000000*Pi^2*Log[z]^2)/
       33047918630117860826378768947200000, 
      (3369092192282844130032657968816539427197 + 
        173515114570442164928883611136000000*Pi^2 - 
        31759049803543264254149996958259200000*Pi^4 - 
        1663487346746414386896782792802683990400*Log[z] - 
        2949756947697516803791021389312000000*Pi^2*Log[z] + 
        25072934055428892832223681809152000000*Pi^2*Log[z]^2)/
       539903846660235492320549948290406400000, 
      (972046730794701229681157503943477816541533 + 
        44728876185302160669831136066944000000*Pi^2 - 
        9178365393224003369449349120936908800000*Pi^4 - 
        484697076381107757114135917026275843465600*Log[z] - 
        805119771335438892056960449204992000000*Pi^2*Log[z] + 
        7246077942018950028512644042844928000000*Pi^2*Log[z]^2)/
       165210577078032060650088284176864358400000, 
      (2911403755712922879448532389881316062787799 + 
        120433428399206925681650593509888000000*Pi^2 - 
        27535096179672010108348047362810726400000*Pi^4 - 
        1464878895051436624746077258112109481116800*Log[z] - 
        2288235139584931587951361276687872000000*Pi^2*Log[z] + 
        21738233826056850085537932128534784000000*Pi^2*Log[z]^2)/
       523166827413768192058612899893403801600000, 
      (1436572249686081221152174238920807041198812159351 + 
        53716154004708649119618079496555235329280000*Pi^2 - 
        13608092347859524443636580139127326283417600000*Pi^4 - 
        728833721636594359037331714317005220267100931200*Log[z] - 
        1074323080094172982392361589931104706585600000*Pi^2*Log[z] + 
        10743230800941729823923615899311047065856000000*Pi^2*Log[z]^2)/
       272161846957190488872731602782546525668352000000}, 1, 21, 1], 
   L[5][2] -> SeriesData[z, 0, {(3*Pi^2 - 2*Pi^2*Log[z] + 36*Zeta[3])/6, 
      (32 + 2*Pi^2 - 6*Log[z] - 3*Pi^2*Log[z] + 54*Zeta[3])/9, 
      (2337 + 23*Pi^2 - 468*Log[z] - 132*Pi^2*Log[z] + 2376*Zeta[3])/432, 
      (17288 - 125*Pi^2 - 3615*Log[z] - 750*Pi^2*Log[z] + 13500*Zeta[3])/
       2700, (75125 - 1162*Pi^2 - 16200*Log[z] - 2740*Pi^2*Log[z] + 
        49320*Zeta[3])/10800, (28842421 - 582855*Pi^2 - 6364995*Log[z] - 
        926100*Pi^2*Log[z] + 16669800*Zeta[3])/3969000, 
      (1888898879 - 43869180*Pi^2 - 424424280*Log[z] - 54885600*Pi^2*Log[z] + 
        987940800*Zeta[3])/254016000, (45119318521 - 1140253380*Pi^2 - 
        10285618770*Log[z] - 1208163600*Pi^2*Log[z] + 21746944800*Zeta[3])/
       6001128000, (30188275955 - 806766492*Pi^2 - 6963890850*Log[z] - 
        754533360*Pi^2*Log[z] + 13581600480*Zeta[3])/4000752000, 
      (1216189716803 - 33796180880*Pi^2 - 283340225784*Log[z] - 
        28644184800*Pi^2*Log[z] + 515595326400*Zeta[3])/161363664000, 
      (43594552081355 - 1246221774840*Pi^2 - 10241713822032*Log[z] - 
        974596946400*Pi^2*Log[z] + 17542745035200*Zeta[3])/5809091904000, 
      (10065227601179323 - 293861542804830*Pi^2 - 2381638442782599*Log[z] - 
        214819795990800*Pi^2*Log[z] + 3866756327834400*Zeta[3])/
       1349887731192000, (19972027286134651 - 592500625282170*Pi^2 - 
        4755171369950001*Log[z] - 408840337105200*Pi^2*Log[z] + 
        7359126067893600*Zeta[3])/2699775462384000, 
      (24563834909462163241 - 737742927954450600*Pi^2 - 
        5880152446665637140*Log[z] - 484146924068808000*Pi^2*Log[z] + 
        8714644633238544000*Zeta[3])/3350175914685600000, 
      (76124434111642428553 - 2308218683821050000*Pi^2 - 
        18309665277685493712*Log[z] - 1449281888922067200*Pi^2*Log[z] + 
        26087074000597209600*Zeta[3])/10482328195282944000, 
      (1361260597912776057865 - 41583789186029890800*Pi^2 - 
        328793418004939291404*Log[z] - 25101853516153814400*Pi^2*Log[z] + 
        451833363290768659200*Zeta[3])/189337053027298176000, 
      (24250741725052733552653 - 745122481153296246000*Pi^2 - 
        5879367033701100007068*Log[z] - 434156492246273596800*Pi^2*Log[z] + 
        7814816860432924742400*Zeta[3])/3408066954491367168000, 
      (1673527327796194792365694 - 51652962888631580466900*Pi^2 - 
        407089306427272076536929*Log[z] - 29147232098542192034400*Pi^2*
         Log[z] + 524650177773759456619200*Zeta[3])/237673942042199094432000, 
      (7285854155257960311607664371 - 225660295320847245799340400*Pi^2 - 
        1777625620978002335577257220*Log[z] - 123670106215740882029232000*
         Pi^2*Log[z] + 2226061911883335876526176000*Zeta[3])/
       1045765344985676015500800000}, 2, 21, 1], 
   L[5][3] -> SeriesData[z, 0, {(74*Pi^2 - 74*Pi^2*Log[z] + 
        37*Pi^2*Log[z]^2 + 912*Zeta[3] - 912*Log[z]*Zeta[3])/152, 
      (-1104 + 189*Pi^2 + 48*Log[z] - 74*Pi^2*Log[z] + 74*Pi^2*Log[z]^2 + 
        912*Zeta[3] - 1824*Log[z]*Zeta[3])/608, 
      (-23805 + 3716*Pi^2 - 72*Log[z] - 888*Pi^2*Log[z] + 
        1332*Pi^2*Log[z]^2 + 10944*Zeta[3] - 32832*Log[z]*Zeta[3])/16416, 
      (-260078 + 38905*Pi^2 - 9040*Log[z] - 6660*Pi^2*Log[z] + 
        13320*Pi^2*Log[z]^2 + 82080*Zeta[3] - 328320*Log[z]*Zeta[3])/218880, 
      (-77305915 + 11204368*Pi^2 - 4370800*Log[z] - 1491840*Pi^2*Log[z] + 
        3729600*Pi^2*Log[z]^2 + 18385920*Zeta[3] - 91929600*Log[z]*Zeta[3])/
       76608000, (-404252559 + 57098160*Pi^2 - 29149232*Log[z] - 
        6216000*Pi^2*Log[z] + 18648000*Pi^2*Log[z]^2 + 76608000*Zeta[3] - 
        459648000*Log[z]*Zeta[3])/459648000, 
      (-9578230557595 + 1323824729040*Pi^2 - 801564725808*Log[z] - 
        121846032000*Pi^2*Log[z] + 426461112000*Pi^2*Log[z]^2 + 
        1501670016000*Zeta[3] - 10511690112000*Log[z]*Zeta[3])/
       12263638464000, (-81645058551782653 + 11076848500707990*Pi^2 - 
        7560003664060848*Log[z] - 882881117118000*Pi^2*Log[z] + 
        3531524468472000*Pi^2*Log[z]^2 + 10880913227184000*Zeta[3] - 
        87047305817472000*Log[z]*Zeta[3])/116063074423296000, 
      (-446096870051470489 + 59557489825113280*Pi^2 - 44451736728855456*
         Log[z] - 4185510481152000*Pi^2*Log[z] + 18834797165184000*Pi^2*
         Log[z]^2 + 51583588632576000*Zeta[3] - 464252297693184000*Log[z]*
         Zeta[3])/696378446539776000, (-1974042370263582823879 + 
        259869182356945761600*Pi^2 - 207974104189197105760*Log[z] - 
        16329769142214528000*Pi^2*Log[z] + 81648845711072640000*Pi^2*
         Log[z]^2 + 201253371049995264000*Zeta[3] - 2012533710499952640000*
         Log[z]*Zeta[3])/3354222850833254400000, 
      (-725410491337242456375663 + 94315901328269906376000*Pi^2 - 
        79843310727022429306720*Log[z] - 5359133327581313280000*Pi^2*Log[z] + 
        29475233301697223040000*Pi^2*Log[z]^2 + 66047697226407536640000*
         Zeta[3] - 726524669490482903040000*Log[z]*Zeta[3])/
       1331961894065885322240000, (-267448114942002240765317549 + 
        34390056250953803568168000*Pi^2 - 30494210101211117608707360*Log[z] - 
        1783251614752681993920000*Pi^2*Log[z] + 10699509688516091963520000*
         Pi^2*Log[z]^2 + 21977371252087107816960000*Zeta[3] - 
        263728455025045293803520000*Log[z]*Zeta[3])/
       527456910050090587607040000, (-47811733106856369922892372687 + 
        6087149041973833167000744000*Pi^2 - 5612188791304762866559840480*
         Log[z] - 290258493601282699933440000*Pi^2*Log[z] + 
        1886680208408337549567360000*Pi^2*Log[z]^2 + 
        3577239813032024626206720000*Zeta[3] - 46504117569416320140687360000*
         Log[z]*Zeta[3])/100758921400402026971489280000, 
      (-8179587331156954563119059626103 + 1032083731575107140263710376000*
         Pi^2 - 983793487447540868099618737120*Log[z] - 
        45549850745858435125269120000*Pi^2*Log[z] + 
        318848955221009045876883840000*Pi^2*Log[z]^2 + 
        561371133516525578841154560000*Zeta[3] - 
        7859195869231358103776163840000*Log[z]*Zeta[3])/
       18338123694873168908811048960000, (-4961915532158057906860003051121 + 
        621003527151122371774347910080*Pi^2 - 609272684882263640567273616672*
         Log[z] - 25507916417680723670150707200*Pi^2*Log[z] + 
        191309373132605427526130304000*Pi^2*Log[z]^2 + 
        314367834769254324151046553600*Zeta[3] - 
        4715517521538814862265698304000*Log[z]*Zeta[3])/
       11788793803847037155664245760000, 
      (-316092294297118090370408977043537437 + 
        39266968592712279812575148285319000*Pi^2 - 
        39510515223977305615022871740584800*Log[z] - 
        1508354838792385917651333615600000*Pi^2*Log[z] + 
        12066838710339087341210668924800000*Pi^2*Log[z]^2 + 
        18589454229441296714838057532800000*Zeta[3] - 
        297431267671060747437408920524800000*Log[z]*Zeta[3])/
       793150047122828659833090454732800000, 
      (-4904245795677285558603032148044471427787 + 
        605092097388826894063679568260298144000*Pi^2 - 
        622585748908953675015577631806506724800*Log[z] - 
        21828201412961624348053558280908800000*Pi^2*Log[z] + 
        185539712010173806958455245387724800000*Pi^2*Log[z]^2 + 
        269017833630013532505741150705254400000*Zeta[3] - 
        4573303171710230052597599561989324800000*Log[z]*Zeta[3])/
       12957692319845651815693198758969753600000, 
      (-158783174051149603270507936481900086445427 + 
        19468071000307153325610337234093912224000*Pi^2 - 
        20433198520102367785881050888995563300800*Log[z] - 
        661987367542471977913500813790771200000*Pi^2*Log[z] + 
        5957886307882247801221507324116940800000*Pi^2*Log[z]^2 + 
        8158547016199114106177199218610585600000*Zeta[3] - 
        146853846291584053911189585934990540800000*Log[z]*Zeta[3])/
       440561538874752161733568757804971622400000, 
      (-12959040334113439325085220020743784821046787 + 
        1579667885112475357013775655182446902944000*Pi^2 - 
        1687830236111092334366241268047965173924800*Log[z] - 
        50798820098785481252520220342470758400000*Pi^2*Log[z] + 
        482588790938462071898942093253472204800000*Pi^2*Log[z]^2 + 
        626061134190437282463492445301801779200000*Zeta[3] - 
        11895161549618308366806356460734233804800000*Log[z]*Zeta[3])/
       37668011573791309828220128792325073715200000, 
      (-6449262348780205113271368634693776856150098443923 + 
        781914296022985311918197095851786184624516512000*Pi^2 - 
        849024913745156866925176488561292481130943243200*Log[z] - 
        23849972378090640209110427296470524486200320000*Pi^2*Log[z] + 
        238499723780906402091104272964705244862003200000*Pi^2*Log[z]^2 + 
        293934794713765727982550131005150247721820160000*Zeta[3] - 
        5878695894275314559651002620103004954436403200000*Log[z]*Zeta[3])/
       19595652980917715198836675400343349848121344000000}, 1, 21, 1]}, 
 seriesL1 = {L[0][1] -> SeriesData[u, 0, {1}, 0, 21, 1], L[1][1] -> SeriesData[u, 0, {Log[u]}, 0, 21, 1], 
   L[1][2] -> SeriesData[u, 0, {-1, -1/2, -1/3, -1/4, -1/5, -1/6, -1/7, -1/8, 
      -1/9, -1/10, -1/11, -1/12, -1/13, -1/14, -1/15, -1/16, -1/17, -1/18, 
      -1/19, -1/20}, 1, 21, 1], L[2][1] -> SeriesData[u, 0, 
     {-1/2*Pi^2, 1, 1/2, 23/72, 11/48, 563/3200, 1627/11520, 88069/752640, 
      1423/14336, 1593269/18579456, 7759469/103219200, 31730711/475791360, 
      46522243/778567680, 3788707301/70174900224, 2888008157/58778976256, 
      340028535787/7557296947200, 41743955887/1007639592960, 
      10823198495797/282383362293760, 2738032559863/76884209565696, 
      409741429887649/12335644290318336, 25876414060339/832364661964800}, 0, 
     21, 1], L[2][2] -> SeriesData[u, 0, {(4*Pi^2 - 3*Log[u]^2)/6, -2, -3/4, 
      -31/72, -7/24, -691/3200, -649/3840, -103429/752640, -1647/14336, 
      -1822645/18579456, -8791661/103219200, -35662871/475791360, 
      -51928963/778567680, -4203943397/70174900224, -3187900893/58778976256, 
      -373616522219/7557296947200, -45680048047/1007639592960, 
      -11800303555637/282383362293760, -991776500989/25628069855232, 
      -443912189694625/12335644290318336, -27957325715251/832364661964800}, 
     0, 21, 1], L[2][3] -> SeriesData[u, 0, {(2*Pi^2 + 3*Log[u]^2)/6, 
      -1 + Log[u], (-1 + 2*Log[u])/4, (-1 + 3*Log[u])/9, (-1 + 4*Log[u])/16, 
      (-1 + 5*Log[u])/25, (-1 + 6*Log[u])/36, (-1 + 7*Log[u])/49, 
      (-1 + 8*Log[u])/64, (-1 + 9*Log[u])/81, (-1 + 10*Log[u])/100, 
      (-1 + 11*Log[u])/121, (-1 + 12*Log[u])/144, (-1 + 13*Log[u])/169, 
      (-1 + 14*Log[u])/196, (-1 + 15*Log[u])/225, (-1 + 16*Log[u])/256, 
      (-1 + 17*Log[u])/289, (-1 + 18*Log[u])/324, (-1 + 19*Log[u])/361, 
      (-1 + 20*Log[u])/400}, 0, 21, 1], 
   L[2][4] -> SeriesData[u, 0, {-1/6*Pi^2, 1/2, 5/16, 67/288, 3/16, 
      6073/38400, 6331/46080, 366853/3010560, 31467/286720, 
      37166729/371589120, 361829/3932160, 3409386979/39966474240, 
      115668251/1453326336, 66675921229/893135093760, 
      744285918169/10580215726080, 6035453975489/90687563366400, 
      69451017287/1099243192320, 6727730075013247/111823811468328960, 
      6801735282571639/118401682731171840, 1044540290580136993/
       18996892207090237440, 175783589719864939/3332788106507059200}, 0, 21, 
     1], L[2][5] -> Pi^2/6, L[3][1] -> SeriesData[u, 0, 
     {(Pi^2*Log[u] + Log[u]^3 + 12*Zeta[3])/12, (-2 + Log[u])/2, 
      (-1 + Log[u])/8, (-2 + 3*Log[u])/54, (-1 + 2*Log[u])/64, 
      (-2 + 5*Log[u])/250, (-1 + 3*Log[u])/216, (-2 + 7*Log[u])/686, 
      (-1 + 4*Log[u])/512, (-2 + 9*Log[u])/1458, (-1 + 5*Log[u])/1000, 
      (-2 + 11*Log[u])/2662, (-1 + 6*Log[u])/1728, (-2 + 13*Log[u])/4394, 
      (-1 + 7*Log[u])/2744, (-2 + 15*Log[u])/6750, (-1 + 8*Log[u])/4096, 
      (-2 + 17*Log[u])/9826, (-1 + 9*Log[u])/5832, (-2 + 19*Log[u])/13718, 
      (-1 + 10*Log[u])/8000}, 0, 21, 1], 
   L[3][2] -> SeriesData[u, 0, {(12*Pi^2*Log[2] + 4*Pi^2*Log[u] - Log[u]^3 - 
        66*Zeta[3])/24, (-28 + 3*Pi^2 + 10*Log[u])/8, 
      (-136 + 13*Pi^2 + 68*Log[u])/64, (-2576 + 243*Pi^2 + 1536*Log[u])/1728, 
      (-21088 + 1989*Pi^2 + 14112*Log[u])/18432, 
      (-356032 + 33675*Pi^2 + 259200*Log[u])/384000, 
      (-4307456 + 408825*Pi^2 + 3348480*Log[u])/5529600, 
      (-12128768 + 1155105*Pi^2 + 9944064*Log[u])/18063360, 
      (-757766144 + 72398725*Pi^2 + 649564160*Log[u])/1284505600, 
      (-123139371008 + 11799539325*Pi^2 + 109654917120*Log[u])/234101145600, 
      (-70537035776 + 6777053325*Pi^2 + 64930775040*Log[u])/148635648000, 
      (-13302794125312 + 1281193607925*Pi^2 + 12609271234560*Log[u])/
       30774185164800, (-87214512406528 + 8418076249275*Pi^2 + 
        84857082347520*Log[u])/219742942003200, 
      (-64941521607589888 + 6280784857452105*Pi^2 + 64692710163873792*Log[u])/
       177017589313044480, (-86690096213917696 + 8399502855759015*Pi^2 + 
        88227134199300096*Log[u])/254179102603345920, 
      (-123968722195972096 + 12031590852856575*Pi^2 + 128663304410234880*
         Log[u])/389049646841856000, (-2137978764208898048 + 
        207817958923049475*Pi^2 + 2259330890528194560*Log[u])/
       7150532996313907200, (-3215490472206676262912 + 312999948586318548555*
         Pi^2 + 3455199796599044702208*Log[u])/11417434798539323473920, 
      (-193065615196140420988928 + 18818008510600901777175*Pi^2 + 
        210702979100007129415680*Log[u])/725342916613086432460800, 
      (-139482075999838816757088256 + 13611879855609340677597225*Pi^2 + 
        154445737916849749292482560*Log[u])/552791896116573315583180800, 
      (-372167085090950889915547648 + 36360697968648449473302225*Pi^2 + 
        417725205825671901279682560*Log[u])/1551696550502661938479104000}, 0, 
     21, 1], L[3][3] -> SeriesData[u, 0, 
     {(-6*Pi^2*Log[2] - Pi^2*Log[u] + Log[u]^3 + 9*Zeta[3])/12, 
      (48 - 5*Pi^2 - 24*Log[u] + 6*Log[u]^2)/24, 
      (180 - 23*Pi^2 - 96*Log[u] + 24*Log[u]^2)/192, 
      (1112 - 147*Pi^2 - 624*Log[u] + 144*Log[u]^2)/1728, 
      (9136 - 1221*Pi^2 - 5376*Log[u] + 1152*Log[u]^2)/18432, 
      (155424 - 20875*Pi^2 - 95360*Log[u] + 19200*Log[u]^2)/384000, 
      (126336 - 17015*Pi^2 - 80384*Log[u] + 15360*Log[u]^2)/368640, 
      (188084992 - 25375875*Pi^2 - 123540480*Log[u] + 22579200*Log[u]^2)/
       632217600, (1013564416 - 136914575*Pi^2 - 684687360*Log[u] + 
        120422400*Log[u]^2)/3853516800, (7886784512 - 1066333275*Pi^2 - 
        5462507520*Log[u] + 928972800*Log[u]^2)/33443020800, 
      (44491399168 - 6019709535*Pi^2 - 31514886144*Log[u] + 
        5202247680*Log[u]^2)/208089907200, 
      (18058838491136 - 2444754225375*Pi^2 - 13054352424960*Log[u] + 
        2098239897600*Log[u]^2)/92322555494400, 
      (435815934722048 - 59027000380425*Pi^2 - 320934421463040*Log[u] + 
        50357757542400*Log[u]^2)/2417172362035200, 
      (29605417340108800 - 4011328584207945*Pi^2 - 22175244179472384*Log[u] + 
        3404184409866240*Log[u]^2)/177017589313044480, 
      (39646152778317824 - 5373561158100135*Pi^2 - 30165530157514752*Log[u] + 
        4538912546488320*Log[u]^2)/254179102603345920, 
      (132672029791879168 - 17987239664469075*Pi^2 - 102424969195028480*
         Log[u] + 15129708488294400*Log[u]^2)/907782509297664000, 
      (2556341589874049024 - 346666424549760315*Pi^2 - 2000449955558326272*
         Log[u] + 290490402975252480*Log[u]^2)/18591385790416158720, 
      (7411698186488568086528 - 1005321566532606297975*Pi^2 - 
        5873894187511924654080*Log[u] + 839517264598479667200*Log[u]^2)/
       57087173992696617369600, (9911502387625534160896 - 
        1344652265979229382175*Pi^2 - 7948915790177779056640*Log[u] + 
        1119356352797972889600*Log[u]^2)/80593657401454048051200, 
      (64580289231593343935315968 - 8762828135288522119850025*Pi^2 - 
        52375159008482698796728320*Log[u] + 7273577580481227836620800*
         Log[u]^2)/552791896116573315583180800, 
      (19183052405483247075590144 - 2603321486791807405849225*Pi^2 - 
        15722736230893372120760320*Log[u] + 2155134097920363803443200*
         Log[u]^2)/172410727833629104275456000}, 0, 21, 1], 
   L[3][4] -> SeriesData[u, 0, {(6*Pi^2*Log[2] - Pi^2*Log[u] - 21*Zeta[3])/
       12, (4 - Pi^2)/8, (16 - 3*Pi^2)/64, (272 - 45*Pi^2)/1728, 
      (2048 - 315*Pi^2)/18432, (-21*(-512 + 75*Pi^2))/128000, 
      (367616 - 51975*Pi^2)/5529600, (34374656 - 4729725*Pi^2)/632217600, 
      (35127296 - 4729725*Pi^2)/770703360, (1823604736 - 241215975*Pi^2)/
       46820229120, (35168714752 - 4583103525*Pi^2)/1040449536000, 
      (391810383872 - 50414138775*Pi^2)/13188936499200, 
      (9111555014656 - 1159525191825*Pi^2)/345310337433600, 
      (-5*(-23920249929728 + 3014765498745*Pi^2))/5057645408944128, 
      (120630481518592 - 15073827493725*Pi^2)/5648424502296576, 
      (-17*(-345606002311168 + 42856960521375*Pi^2))/302594169765888000, 
      (183395172258676736 - 22585618194764625*Pi^2)/10328547661342310400, 
      (3137279571695501312 - 383955509310998625*Pi^2)/192212707046116556800, 
      (28397039428491542528 - 3455599583798987625*Pi^2)/
       1884007575618406318080, (20067785805763910303744 - 
        2429286507410688300375*Pi^2)/1435823106796294326190080, 
      (20164669956020070514688 - 2429286507410688300375*Pi^2)/
       1550146404098563375104000}, 0, 21, 1], 
   L[3][5] -> SeriesData[u, 0, {(36*Pi^2*Log[2] - 3*Pi^2*Log[u] - 
        16*Log[u]^3 - 318*Zeta[3])/24, (5*(-12 + 5*Pi^2))/24, 
      (-912 + 109*Pi^2 + 384*Log[u])/192, (-6352 + 681*Pi^2 + 3456*Log[u])/
       1728, (-53632 + 5583*Pi^2 + 33792*Log[u])/18432, 
      (-550912 + 56775*Pi^2 + 384000*Log[u])/230400, 
      (-11193344 + 1149675*Pi^2 + 8417280*Log[u])/5529600, 
      (-1108272128 + 113759625*Pi^2 + 885104640*Log[u])/632217600, 
      (-17860222976 + 1834343175*Pi^2 + 14987427840*Log[u])/11560550400, 
      (-46170210304 + 4747287825*Pi^2 + 40397045760*Log[u])/33443020800, 
      (-1298032099328 + 133647707025*Pi^2 + 1177359482880*Log[u])/
       1040449536000, (-315137120272384 + 32493987516375*Pi^2 + 
        294992546365440*Log[u])/276967666483200, 
      (-2527706558234624 + 261010597045275*Pi^2 + 2433188018257920*Log[u])/
       2417172362035200, (-171244893627219968 + 17707626435734235*Pi^2 + 
        169022422580723712*Log[u])/177017589313044480, 
      (-686239780677091328 + 71056613155342815*Pi^2 + 692848752033005568*
         Log[u])/762537307810037760, (-6873232368899981312 + 
        712601098265081025*Pi^2 + 7084107379066798080*Log[u])/
       8170042583678976000, (-220245343672748474368 + 22862249179120526175*
         Pi^2 + 231339282577741578240*Log[u])/278870786856242380800, 
      (-127455454533093284642816 + 13245480421785855017775*Pi^2 + 
        136232657123730071224320*Log[u])/171261521978089852108800, 
      (-510368200942460283650048 + 53095956473408786662725*Pi^2 + 
        554412235248032525844480*Log[u])/725342916613086432460800, 
      (-1668957220686971866710016 + 173805944374061596171575*Pi^2 + 
        1840502425985703959592960*Log[u])/2501320796907571563724800, 
      (-2953272604725374373892980736 + 307850074836552771028731225*Pi^2 + 
        3303009232842808661775482880*Log[u])/4655089651507985815437312000}, 
     0, 21, 1], L[3][6] -> SeriesData[u, 0, {(Pi^2*Log[u])/6}, 0, 21, 1], 
   L[3][7] -> SeriesData[u, 0, {-1/12*Pi^2, -1/24*Pi^2, -1/36*Pi^2, 
      -1/48*Pi^2, -1/60*Pi^2, -1/72*Pi^2, -1/84*Pi^2, -1/96*Pi^2, 
      -1/108*Pi^2, -1/120*Pi^2, -1/132*Pi^2, -1/144*Pi^2, -1/156*Pi^2, 
      -1/168*Pi^2, -1/180*Pi^2, -1/192*Pi^2, -1/204*Pi^2, -1/216*Pi^2, 
      -1/228*Pi^2, -1/240*Pi^2}, 1, 21, 1], 
   L[3][8] -> SeriesData[u, 0, {(-6*Pi^2*Log[2] + 2*Pi^2*Log[u] + 9*Zeta[3])/
       24, Pi^2/16, (-4 + 3*Pi^2)/128, (-32 + 15*Pi^2)/1152, 
      (-848 + 315*Pi^2)/36864, (-2944 + 945*Pi^2)/153600, 
      (-179456 + 51975*Pi^2)/11059200, (-2521088 + 675675*Pi^2)/180633600, 
      (-18762752 + 4729725*Pi^2)/1541406720, (-335331328 + 80405325*Pi^2)/
       31213486080, (-19931496448 + 4583103525*Pi^2)/2080899072000, 
      (-20657078272 + 4583103525*Pi^2)/2397988454400, 
      (-5390823325696 + 1159525191825*Pi^2)/690620674867200, 
      (-27698262966272 + 5797625959125*Pi^2)/3890496468418560, 
      (-1106668792315904 + 226107412405875*Pi^2)/169452735068897280, 
      (-32796183407624192 + 6557114959770375*Pi^2)/5446695055785984000, 
      (-345587740194111488 + 67756854584293875*Pi^2)/61971285968053862400, 
      (-1055363018453417984 + 203270563752881625*Pi^2)/203519336872358707200, 
      (-18235295451752431616 + 3455599583798987625*Pi^2)/
       3768015151236812636160, (-684867675691579080704 + 
        127857184600562542125*Pi^2)/151139274399609929072640, 
      (161*(-11706646819445407744 + 2155533724410548625*Pi^2))/
       442898972599589535744000}, 0, 21, 1], 
   L[4][1] -> SeriesData[u, 0, 
     {(-30*(12 - 5*Pi^2 + 18*Pi^2*Log[2] - 12*Log[u] + 5*Pi^2*Log[u] + 
         6*Log[u]^2 - 2*Log[u]^3 - 75*Zeta[3]))/19, 
      (-15*(-129 + 9*Pi^2 + 18*Pi^2*Log[2] + 42*Log[u] + 5*Pi^2*Log[u] - 
         2*Log[u]^3 - 75*Zeta[3]))/19, 
      (-5*(-28124 + 2325*Pi^2 + 2592*Pi^2*Log[2] + 10824*Log[u] + 
         720*Pi^2*Log[u] - 360*Log[u]^2 - 288*Log[u]^3 - 10800*Zeta[3]))/
       1368, (-5*(-5737 + 503*Pi^2 + 432*Pi^2*Log[2] + 2428*Log[u] + 
         120*Pi^2*Log[u] - 96*Log[u]^2 - 48*Log[u]^3 - 1800*Zeta[3]))/304, 
      (52179568 - 4721875*Pi^2 - 3456000*Pi^2*Log[2] - 23627840*Log[u] - 
        960000*Pi^2*Log[u] + 969600*Log[u]^2 + 384000*Log[u]^3 + 
        14400000*Zeta[3])/608000, (171625264 - 15849675*Pi^2 - 
        10368000*Pi^2*Log[2] - 81890880*Log[u] - 2880000*Pi^2*Log[u] + 
        3369600*Log[u]^2 + 1152000*Log[u]^3 + 43200000*Zeta[3])/2188800, 
      (252744780608 - 23679814725*Pi^2 - 14224896000*Pi^2*Log[2] - 
        125832456960*Log[u] - 3951360000*Pi^2*Log[u] + 5131123200*Log[u]^2 + 
        1580544000*Log[u]^3 + 59270400000*Zeta[3])/3503539200, 
      (66895343432 - 6335968275*Pi^2 - 3556224000*Pi^2*Log[2] - 
        34512354240*Log[u] - 987840000*Pi^2*Log[u] + 1388620800*Log[u]^2 + 
        395136000*Log[u]^3 + 14817600000*Zeta[3])/1001011200, 
      (969725746213888 - 92637056110725*Pi^2 - 49161240576000*Pi^2*Log[2] - 
        515814255452160*Log[u] - 13655900160000*Pi^2*Log[u] + 
        20448084787200*Log[u]^2 + 5462360064000*Log[u]^3 + 
        204838502400000*Zeta[3])/15567726182400, 
      (112198291342336 - 10793073995025*Pi^2 - 5462360064000*Pi^2*Log[2] - 
        61292775792640*Log[u] - 1517322240000*Pi^2*Log[u] + 
        2393395200000*Log[u]^2 + 606928896000*Log[u]^3 + 
        22759833600000*Zeta[3])/1921941504000, 
      (309359525861660672 - 29932295623258875*Pi^2 - 14540802490368000*Pi^2*
         Log[2] - 173035164737290240*Log[u] - 4039111802880000*Pi^2*Log[u] + 
        6657627768422400*Log[u]^2 + 1615644721152000*Log[u]^3 + 
        60586677043200000*Zeta[3])/5627829112012800, 
      (29915340739871168 - 2908757448914625*Pi^2 - 1363200233472000*Pi^2*
         Log[2] - 17089844862773760*Log[u] - 378666731520000*Pi^2*Log[u] + 
        648249577113600*Log[u]^2 + 151466692608000*Log[u]^3 + 
        5680000972800000*Zeta[3])/575573431910400, 
      (23062661709754742407168 - 2251983393279190696125*Pi^2 - 
        1022276578282831872000*Pi^2*Log[2] - 13428965967995807989760*Log[u] - 
        283965716189675520000*Pi^2*Log[u] + 502511045679356313600*Log[u]^2 + 
        113586286475870208000*Log[u]^3 + 4259485742845132800000*Zeta[3])/
       467596879325665689600, (23644344343596448677888 - 
        2317349302918627852875*Pi^2 - 1022276578282831872000*Pi^2*Log[2] - 
        14009092200003165224960*Log[u] - 283965716189675520000*Pi^2*Log[u] + 
        517489457082767769600*Log[u]^2 + 113586286475870208000*Log[u]^3 + 
        4259485742845132800000*Zeta[3])/503565870043024588800, 
      (290226463129819868299264 - 28537820586407194437375*Pi^2 - 
        12267318939393982464000*Pi^2*Log[2] - 174720024959143976632320*
         Log[u] - 3407588594276106240000*Pi^2*Log[u] + 6375384931000909824000*
         Log[u]^2 + 1363035437710442496000*Log[u]^3 + 51113828914141593600000*
         Zeta[3])/6474418329124601856000, (2469160220021917761536 - 
        243499150474913968635*Pi^2 - 102227657828283187200*Pi^2*Log[2] - 
        1508483946906012876800*Log[u] - 28396571618967552000*Pi^2*Log[u] + 
        54406053481194455040*Log[u]^2 + 11358628647587020800*Log[u]^3 + 
        425948574284513280000*Zeta[3])/57550385147774238720, 
      (10128992342339101937769644032 - 1001496720842451846091090011*Pi^2 - 
        411438680400163060706181120*Pi^2*Log[2] - 
        6273042178173544401786109952*Log[u] - 114288522333378627973939200*
         Pi^2*Log[u] + 223759687521565911992500224*Log[u]^2 + 
        45715408933351451189575680*Log[u]^3 + 1714327835000679419609088000*
         Zeta[3])/246101284757875312237215744, 
      (463920266402576774507075207168 - 45978282150212403153303035895*Pi^2 - 
        18514740618007337731778150400*Pi^2*Log[2] - 
        290984220557053721729606615040*Log[u] - 5142983505002038258827264000*
         Pi^2*Log[u] + 10270871566117604794910638080*Log[u]^2 + 
        2057193402000815303530905600*Log[u]^3 + 77144752575030573882408960000*
         Zeta[3])/11726002391404647230126161920, 
      (808671973463428033678193289330688 - 80318392283212994767900083935895*
         Pi^2 - 31748151474728082375566583398400*Pi^2*Log[2] - 
        513280520223049532611908285235200*Log[u] - 
        8818930965202245104324050944000*Pi^2*Log[u] + 
        17936885000928666589074429050880*Log[u]^2 + 
        3527572386080898041729620377600*Log[u]^3 + 
        132283964478033676564860764160000*Zeta[3])/
       21224227189586736551073215938560, 
      (16423267510840603231334958633058304 - 
        1634389269367866917979928271692275*Pi^2 - 
        634963029494561647511331667968000*Pi^2*Log[2] - 
        10540980339557872704214029702266880*Log[u] - 
        176378619304044902086481018880000*Pi^2*Log[u] + 
        364864536268082259959229500620800*Log[u]^2 + 
        70551447721617960834592407552000*Log[u]^3 + 
        2645679289560673531297215283200000*Zeta[3])/
       446825835570247085285751914496000}, 1, 21, 1], 
   L[4][2] -> SeriesData[u, 0, {(-86*Pi^4 - 120*Pi^2*Log[u]^2 - 45*Log[u]^4 + 
        1440*Log[u]*Zeta[3])/180, (-2*(-69 - Pi^2 + 33*Log[u] + 
         3*Pi^2*Log[u] - 9*Log[u]^2 + 3*Log[u]^3 + 36*Zeta[3]))/3, 
      (501 + 4*Pi^2 - 234*Log[u] - 24*Pi^2*Log[u] + 36*Log[u]^2 - 
        24*Log[u]^3 - 288*Zeta[3])/24, (1036 + 6*Pi^2 - 525*Log[u] - 
        54*Pi^2*Log[u] + 54*Log[u]^2 - 54*Log[u]^3 - 648*Zeta[3])/81, 
      (10463 + 48*Pi^2 - 5628*Log[u] - 576*Pi^2*Log[u] + 432*Log[u]^2 - 
        576*Log[u]^3 - 6912*Zeta[3])/1152, 
      (104979 + 400*Pi^2 - 58890*Log[u] - 6000*Pi^2*Log[u] + 3600*Log[u]^2 - 
        6000*Log[u]^3 - 72000*Zeta[3])/15000, 
      (459742 + 1500*Pi^2 - 265905*Log[u] - 27000*Pi^2*Log[u] + 
        13500*Log[u]^2 - 27000*Log[u]^3 - 324000*Zeta[3])/81000, 
      (102989179 + 294000*Pi^2 - 60954810*Log[u] - 6174000*Pi^2*Log[u] + 
        2646000*Log[u]^2 - 6174000*Log[u]^3 - 74088000*Zeta[3])/21609000, 
      (3243119653 + 8232000*Pi^2 - 1954119720*Log[u] - 
        197568000*Pi^2*Log[u] + 74088000*Log[u]^2 - 197568000*Log[u]^3 - 
        2370816000*Zeta[3])/790272000, (64831481117 + 148176000*Pi^2 - 
        39624660180*Log[u] - 4000752000*Pi^2*Log[u] + 1333584000*Log[u]^2 - 
        4000752000*Log[u]^3 - 48009024000*Zeta[3])/18003384000, 
      (21383099653 + 44452800*Pi^2 - 13221685260*Log[u] - 
        1333584000*Pi^2*Log[u] + 400075200*Log[u]^2 - 1333584000*Log[u]^3 - 
        16003008000*Zeta[3])/6667920000, (28210735198757 + 53787888000*Pi^2 - 
        17611650926100*Log[u] - 1775000304000*Pi^2*Log[u] + 
        484090992000*Log[u]^2 - 1775000304000*Log[u]^3 - 
        21300003648000*Zeta[3])/9762501672000, 
      (7000137672883 + 12326391000*Pi^2 - 4405504135725*Log[u] - 
        443750076000*Pi^2*Log[u] + 110937519000*Log[u]^2 - 
        443750076000*Log[u]^3 - 5325000912000*Zeta[3])/2662500456000, 
      (61123866718989929 + 99991683792000*Pi^2 - 38733004514704500*Log[u] - 
        3899675667888000*Pi^2*Log[u] + 899925154128000*Log[u]^2 - 
        3899675667888000*Log[u]^3 - 46796108014656000*Zeta[3])/
       25347891841272000, (60784851641549879 + 92849420664000*Pi^2 - 
        38746358739188100*Log[u] - 3899675667888000*Pi^2*Log[u] + 
        835644785976000*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/27297729675216000, 
      (6721075190267929 + 9628828809600*Pi^2 - 4306284262780500*Log[u] - 
        433297296432000*Pi^2*Log[u] + 86659459286400*Log[u]^2 - 
        433297296432000*Log[u]^3 - 5199567557184000*Zeta[3])/
       3249729723240000, (1927372272468697321 + 2599783778592000*Pi^2 - 
        1240457388941730960*Log[u] - 124789621372416000*Pi^2*Log[u] + 
        23398054007328000*Log[u]^2 - 124789621372416000*Log[u]^3 - 
        1497475456468992000*Zeta[3])/998316970979328000, 
      (2358272441773061385437 + 3005350048052352000*Pi^2 - 
        1523819433761340435720*Log[u] - 153272852450669952000*Pi^2*Log[u] + 
        27048150432471168000*Log[u]^2 - 153272852450669952000*Log[u]^3 - 
        1839274229408039424000*Zeta[3])/1302819245830694592000, 
      (7050687253240417402211 + 8515158469481664000*Pi^2 - 
        4571959162788045788760*Log[u] - 459818557352009856000*Pi^2*Log[u] + 
        76636426225334976000*Log[u]^2 - 459818557352009856000*Log[u]^3 - 
        5517822688224118272000*Zeta[3])/4138367016168088704000, 
      (5356911450492977702334661 + 6147944414965761408000*Pi^2 - 
        3484611561056838059407560*Log[u] - 350432831653048400256000*Pi^2*
         Log[u] + 55331499734691852672000*Log[u]^2 - 350432831653048400256000*
         Log[u]^3 - 4205193979836580803072000*Zeta[3])/
       3329111900703959802432000, (5342032470899607100263299 + 
        5840547194217473337600*Pi^2 - 3484792887867467447991720*Log[u] - 
        350432831653048400256000*Pi^2*Log[u] + 52564924747957260038400*
         Log[u]^2 - 350432831653048400256000*Log[u]^3 - 
        4205193979836580803072000*Zeta[3])/3504328316530484002560000}, 0, 21, 
     1], L[4][3] -> SeriesData[u, 0, {Pi^4/40, 
      (6 - 6*Log[u] - Pi^2*Log[u] + 3*Log[u]^2 - Log[u]^3 - 12*Zeta[3])/2, 
      (63 - 30*Log[u] - 4*Pi^2*Log[u] + 6*Log[u]^2 - 4*Log[u]^3 - 48*Zeta[3])/
       16, (292 - 147*Log[u] - 18*Pi^2*Log[u] + 18*Log[u]^2 - 18*Log[u]^3 - 
        216*Zeta[3])/108, (4631 - 2460*Log[u] - 288*Pi^2*Log[u] + 
        216*Log[u]^2 - 288*Log[u]^3 - 3456*Zeta[3])/2304, 
      (285989 - 158070*Log[u] - 18000*Pi^2*Log[u] + 10800*Log[u]^2 - 
        18000*Log[u]^3 - 216000*Zeta[3])/180000, 
      (47158 - 26845*Log[u] - 3000*Pi^2*Log[u] + 1500*Log[u]^2 - 
        3000*Log[u]^3 - 36000*Zeta[3])/36000, 
      (32062253 - 18667670*Log[u] - 2058000*Pi^2*Log[u] + 882000*Log[u]^2 - 
        2058000*Log[u]^3 - 24696000*Zeta[3])/28812000, 
      (509200303 - 301769720*Log[u] - 32928000*Pi^2*Log[u] + 
        12348000*Log[u]^2 - 32928000*Log[u]^3 - 395136000*Zeta[3])/526848000, 
      (20495098679 - 12320457660*Log[u] - 1333584000*Pi^2*Log[u] + 
        444528000*Log[u]^2 - 1333584000*Log[u]^3 - 16003008000*Zeta[3])/
       24004512000, (20388158209 - 12400472700*Log[u] - 
        1333584000*Pi^2*Log[u] + 400075200*Log[u]^2 - 1333584000*Log[u]^3 - 
        16003008000*Zeta[3])/26671680000, 
      (27015894364157 - 16593045707700*Log[u] - 1775000304000*Pi^2*Log[u] + 
        484090992000*Log[u]^2 - 1775000304000*Log[u]^3 - 
        21300003648000*Zeta[3])/39050006688000, 
      (6728088918983 - 4166751013425*Log[u] - 443750076000*Pi^2*Log[u] + 
        110937519000*Log[u]^2 - 443750076000*Log[u]^3 - 
        5325000912000*Zeta[3])/10650001824000, 
      (58929449529117329 - 36755857929690900*Log[u] - 3899675667888000*Pi^2*
         Log[u] + 899925154128000*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/101391567365088000, 
      (8393903036718197 - 5267890822322700*Log[u] - 557096523984000*Pi^2*
         Log[u] + 119377826568000*Log[u]^2 - 557096523984000*Log[u]^3 - 
        6685158287808000*Zeta[3])/15598702671552000, 
      (58605711628250201 - 36979227107402580*Log[u] - 3899675667888000*Pi^2*
         Log[u] + 779935133577600*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/116990270036640000, 
      (935539351109082353 - 593130012093899280*Log[u] - 
        62394810686208000*Pi^2*Log[u] + 11699027003664000*Log[u]^2 - 
        62394810686208000*Log[u]^3 - 748737728234496000*Zeta[3])/
       1996633941958656000, (2293431936569710468397 - 1460206010053660189320*
         Log[u] - 153272852450669952000*Pi^2*Log[u] + 27048150432471168000*
         Log[u]^2 - 153272852450669952000*Log[u]^3 - 1839274229408039424000*
         Zeta[3])/5211276983322778368000, 
      (763064026162699365059 - 487681465403384692440*Log[u] - 
        51090950816889984000*Pi^2*Log[u] + 8515158469481664000*Log[u]^2 - 
        51090950816889984000*Log[u]^3 - 613091409802679808000*Zeta[3])/
       1839274229408039424000, (1741701011213735536513767 - 
        1116943846531647021207320*Log[u] - 116810943884349466752000*Pi^2*
         Log[u] + 18443833244897284224000*Log[u]^2 - 116810943884349466752000*
         Log[u]^3 - 1401731326612193601024000*Zeta[3])/
       4438815867605279736576000, (1739053657312990971651917 - 
        1118696010689912263208600*Log[u] - 116810943884349466752000*Pi^2*
         Log[u] + 17521641582652420012800*Log[u]^2 - 116810943884349466752000*
         Log[u]^3 - 1401731326612193601024000*Zeta[3])/
       4672437755373978670080000}, 0, 21, 1], 
   L[4][4] -> SeriesData[u, 0, 
     {(-3*(72 - 11*Pi^2 + 70*Pi^2*Log[2] - 72*Log[u] + 11*Pi^2*Log[u] + 
         36*Log[u]^2 - 12*Log[u]^3 - 89*Zeta[3]))/76, 
      (2079 - 134*Pi^2 - 420*Pi^2*Log[2] - 942*Log[u] - 66*Pi^2*Log[u] + 
        114*Log[u]^2 + 72*Log[u]^3 + 534*Zeta[3])/304, 
      (22428 - 1933*Pi^2 - 3360*Pi^2*Log[2] - 11160*Log[u] - 
        528*Pi^2*Log[u] + 2088*Log[u]^2 + 576*Log[u]^3 + 4272*Zeta[3])/3648, 
      (234523 - 22746*Pi^2 - 30240*Pi^2*Log[2] - 120636*Log[u] - 
        4752*Pi^2*Log[u] + 25416*Log[u]^2 + 5184*Log[u]^3 + 38448*Zeta[3])/
       43776, (1037206672 - 107384025*Pi^2 - 120960000*Pi^2*Log[2] - 
        544023360*Log[u] - 19008000*Pi^2*Log[u] + 120758400*Log[u]^2 + 
        20736000*Log[u]^3 + 153792000*Zeta[3])/218880000, 
      (372760464 - 40236025*Pi^2 - 40320000*Pi^2*Log[2] - 198368320*Log[u] - 
        6336000*Pi^2*Log[u] + 45206400*Log[u]^2 + 6912000*Log[u]^3 + 
        51264000*Zeta[3])/87552000, (1629020523584 - 181025439525*Pi^2 - 
        165957120000*Pi^2*Log[2] - 877407525120*Log[u] - 
        26078976000*Pi^2*Log[u] + 202721702400*Log[u]^2 + 
        28449792000*Log[u]^3 + 211002624000*Zeta[3])/420424704000, 
      (427951046756 - 48590471475*Pi^2 - 41489280000*Pi^2*Log[2] - 
        232951262880*Log[u] - 6519744000*Pi^2*Log[u] + 54194313600*Log[u]^2 + 
        7112448000*Log[u]^3 + 52750656000*Zeta[3])/120121344000, 
      (76179443835904 - 8794529933525*Pi^2 - 7080837120000*Pi^2*Log[2] - 
        41866083409920*Log[u] - 1112702976000*Pi^2*Log[u] + 
        9767581286400*Log[u]^2 + 1213857792000*Log[u]^3 + 
        9002778624000*Zeta[3])/23063298048000, 
      (6400069047514112 - 748719730834425*Pi^2 - 573547806720000*Pi^2*
         Log[2] - 3548330649722880*Log[u] - 90128941056000*Pi^2*Log[u] + 
        828136053964800*Log[u]^2 + 98322481152000*Log[u]^3 + 
        729225068544000*Zeta[3])/2075696824320000, 
      (17593816793629423616 - 2080699756493433075*Pi^2 - 
        1526784261488640000*Pi^2*Log[2] - 9834204572342599680*Log[u] - 
        239923241091072000*Pi^2*Log[u] + 2292337841607475200*Log[u]^2 + 
        261734444826624000*Log[u]^3 + 1941197132464128000*Zeta[3])/
       6078055440973824000, (565800066802984768 - 67522931891813475*Pi^2 - 
        47712008171520000*Pi^2*Log[2] - 318676311149898240*Log[u] - 
        7497601284096000*Pi^2*Log[u] + 74114103429273600*Log[u]^2 + 
        8179201400832000*Log[u]^3 + 60662410389504000*Zeta[3])/
       207206435487744000, (1306199093763442656477184 - 
        157088384276072277953925*Pi^2 - 107339040719697346560000*Pi^2*
         Log[2] - 740974135761614229995520*Log[u] - 16867563541666725888000*
         Pi^2*Log[u] + 171818467823696530636800*Log[u]^2 + 
        18400978409090973696000*Log[u]^3 + 136473923200758054912000*Zeta[3])/
       505004629671718944768000, (191029459703344017375232 - 
        23126932659627607335525*Pi^2 - 15334148674242478080000*Pi^2*Log[2] - 
        109099913499372103925760*Log[u] - 2409651934523817984000*Pi^2*
         Log[u] + 25212302182469232230400*Log[u]^2 + 2628711201298710528000*
         Log[u]^3 + 19496274742965436416000*Zeta[3])/77693019949495222272000, 
      (5464887953499248705929216 - 665445148026939677922525*Pi^2 - 
        429356162878789386240000*Pi^2*Log[2] - 3141077560382302558617600*
         Log[u] - 67470254166666903552000*Pi^2*Log[u] + 
        723206331331000034918400*Log[u]^2 + 73603913636363894784000*
         Log[u]^3 + 545895692803032219648000*Zeta[3])/
       2330790598484856668160000, (696746548058730661781504 - 
        85274499916911184854975*Pi^2 - 53669520359848673280000*Pi^2*Log[2] - 
        402906767197179785379840*Log[u] - 8433781770833362944000*Pi^2*
         Log[u] + 92407009201255061913600*Log[u]^2 + 9200489204545486848000*
         Log[u]^3 + 68236961600379027456000*Zeta[3])/
       310772079797980889088000, (14279966284398806601233430740992 - 
        1755649918077711812319323835675*Pi^2 - 
        1080026536050428034353725440000*Pi^2*Log[2] - 
        8305423238362218135726399160320*Log[u] - 
        169718455665067262541299712000*Pi^2*Log[u] + 
        1897287640944696944484994252800*Log[u]^2 + 
        185147406180073377317781504000*Log[u]^3 + 
        1373176595835544215106879488000*Zeta[3])/
       6644734688462633430404825088000, (1613893049908950546013254320128 - 
        199225955128667340216253986075*Pi^2 - 120002948450047559372636160000*
         Pi^2*Log[2] - 943839732652037985388912967680*Log[u] - 
        18857606185007473615699968000*Pi^2*Log[u] + 
        214742607621863310670115635200*Log[u]^2 + 
        20571934020008153035309056000*Log[u]^3 + 
        152575177315060468345208832000*Zeta[3])/
       781733492760309815341744128000, (25305813346586841489613307041021952 - 
        3135293537025972757966145794854675*Pi^2 - 
        1851975502692471471908050698240000*Pi^2*Log[2] - 
        14877391288274781737066458062520320*Log[u] - 
        291024721851674088442693681152000*Pi^2*Log[u] + 
        3371237310963016789604713680076800*Log[u]^2 + 
        317481514747280823755665833984000*Log[u]^3 + 
        2354654567708999442854521602048000*Zeta[3])/
       12734536313752041930643929563136000, 
      (102742704349402012501393902651047936 - 
        12771670446093095082646450473798675*Pi^2 - 
        7407902010769885887632202792960000*Pi^2*Log[2] - 
        60707625832052625092184618313973760*Log[u] - 
        1164098887406696353770774724608000*Pi^2*Log[u] + 
        13701059467925654806870079884492800*Log[u]^2 + 
        1269926058989123295022663335936000*Log[u]^3 + 
        9418618270835997771418086408192000*Zeta[3])/
       53619100268429650234290229739520000}, 1, 21, 1], 
   L[4][5] -> SeriesData[u, 0, {Pi^4/30, (-24 - 2*Pi^2 + 18*Log[u] + 
        Pi^2*Log[u] - 6*Log[u]^2 + Log[u]^3 + 12*Zeta[3])/12, 
      (-24 - 2*Pi^2 + 15*Log[u] + 2*Pi^2*Log[u] - 6*Log[u]^2 + 2*Log[u]^3 + 
        24*Zeta[3])/48, (-223 - 12*Pi^2 + 117*Log[u] + 18*Pi^2*Log[u] - 
        36*Log[u]^2 + 18*Log[u]^3 + 216*Zeta[3])/648, 
      (-932 - 36*Pi^2 + 471*Log[u] + 72*Pi^2*Log[u] - 108*Log[u]^2 + 
        72*Log[u]^3 + 864*Zeta[3])/3456, 
      (-239831 - 7200*Pi^2 + 121710*Log[u] + 18000*Pi^2*Log[u] - 
        21600*Log[u]^2 + 18000*Log[u]^3 + 216000*Zeta[3])/1080000, 
      (-244403 - 6000*Pi^2 + 125970*Log[u] + 18000*Pi^2*Log[u] - 
        18000*Log[u]^2 + 18000*Log[u]^3 + 216000*Zeta[3])/1296000, 
      (-28304643 - 588000*Pi^2 + 14849870*Log[u] + 2058000*Pi^2*Log[u] - 
        1764000*Log[u]^2 + 2058000*Log[u]^3 + 24696000*Zeta[3])/172872000, 
      (-57126786 - 1029000*Pi^2 + 30488815*Log[u] + 4116000*Pi^2*Log[u] - 
        3087000*Log[u]^2 + 4116000*Log[u]^3 + 49392000*Zeta[3])/395136000, 
      (-18633101339 - 296352000*Pi^2 + 10101698460*Log[u] + 
        1333584000*Pi^2*Log[u] - 889056000*Log[u]^2 + 1333584000*Log[u]^3 + 
        16003008000*Zeta[3])/144027072000, (-18727396939 - 266716800*Pi^2 + 
        10296902700*Log[u] + 1333584000*Pi^2*Log[u] - 800150400*Log[u]^2 + 
        1333584000*Log[u]^3 + 16003008000*Zeta[3])/160030080000, 
      (-25023846353057 - 322727328000*Pi^2 + 13933304500500*Log[u] + 
        1775000304000*Pi^2*Log[u] - 968181984000*Log[u]^2 + 
        1775000304000*Log[u]^3 + 21300003648000*Zeta[3])/234300040128000, 
      (-25101401186357 - 295833384000*Pi^2 + 14134779143100*Log[u] + 
        1775000304000*Pi^2*Log[u] - 887500152000*Log[u]^2 + 
        1775000304000*Log[u]^3 + 21300003648000*Zeta[3])/255600043776000, 
      (-55285396665550829 - 599950102752000*Pi^2 + 31447443281354100*Log[u] + 
        3899675667888000*Pi^2*Log[u] - 1799850308256000*Log[u]^2 + 
        3899675667888000*Log[u]^3 + 46796108014656000*Zeta[3])/
       608349404190528000, (-55398208884547229 - 557096523984000*Pi^2 + 
        31799067027027300*Log[u] + 3899675667888000*Pi^2*Log[u] - 
        1671289571952000*Log[u]^2 + 3899675667888000*Log[u]^3 + 
        46796108014656000*Zeta[3])/655145512205184000, 
      (-55491892128727469 - 519956755718400*Pi^2 + 32115194414683380*Log[u] + 
        3899675667888000*Pi^2*Log[u] - 1559870267155200*Log[u]^2 + 
        3899675667888000*Log[u]^3 + 46796108014656000*Zeta[3])/
       701941620219840000, (-55570581706127903 - 487459458486000*Pi^2 + 
        32400916728285105*Log[u] + 3899675667888000*Pi^2*Log[u] - 
        1462378375458000*Log[u]^2 + 3899675667888000*Log[u]^3 + 
        46796108014656000*Zeta[3])/748737728234496000, 
      (-2186770328675900339237 - 18032100288314112000*Pi^2 + 
        1283685347983104186120*Log[u] + 153272852450669952000*Pi^2*Log[u] - 
        54096300864942336000*Log[u]^2 + 153272852450669952000*Log[u]^3 + 
        1839274229408039424000*Zeta[3])/31267661899936670208000, 
      (-2189017030203827195237 - 17030316938963328000*Pi^2 + 
        1292991159756793016520*Log[u] + 153272852450669952000*Pi^2*Log[u] - 
        51090950816889984000*Log[u]^2 + 153272852450669952000*Log[u]^3 + 
        1839274229408039424000*Zeta[3])/33106936129344709632000, 
      (-1669752022567626871342687 - 12295888829931522816000*Pi^2 + 
        991900377659438212685720*Log[u] + 116810943884349466752000*Pi^2*
         Log[u] - 36887666489794568448000*Log[u]^2 + 116810943884349466752000*
         Log[u]^3 + 1401731326612193601024000*Zeta[3])/
       26632895205631678419456000, (-1671036845069941651555471 - 
        11681094388434946675200*Pi^2 + 997875893604375193848440*Log[u] + 
        116810943884349466752000*Pi^2*Log[u] - 35043283165304840025600*
         Log[u]^2 + 116810943884349466752000*Log[u]^3 + 
        1401731326612193601024000*Zeta[3])/28034626532243872020480000}, 0, 
     21, 1], L[5][1] -> SeriesData[u, 0, 
     {(45*(15*Pi^2*Zeta[3] - 197*Zeta[5]))/19, 
      (-30*(48 - 10*Pi^2 + 18*Pi^2*Log[2] - 36*Log[u] + 5*Pi^2*Log[u] + 
         12*Log[u]^2 - 2*Log[u]^3 - 75*Zeta[3]))/19, 
      (-15*(-297 + 13*Pi^2 + 36*Pi^2*Log[2] + 78*Log[u] + 10*Pi^2*Log[u] + 
         6*Log[u]^2 - 4*Log[u]^3 - 150*Zeta[3]))/76, 
      (-5*(-31748 + 2085*Pi^2 + 2592*Pi^2*Log[2] + 10872*Log[u] + 
         720*Pi^2*Log[u] - 72*Log[u]^2 - 288*Log[u]^3 - 10800*Zeta[3]))/4104, 
      (-5*(-12703 + 946*Pi^2 + 864*Pi^2*Log[2] + 4916*Log[u] + 
         240*Pi^2*Log[u] - 120*Log[u]^2 - 96*Log[u]^3 - 3600*Zeta[3]))/2432, 
      (56964272 - 4529875*Pi^2 - 3456000*Pi^2*Log[2] - 23923520*Log[u] - 
        960000*Pi^2*Log[u] + 739200*Log[u]^2 + 384000*Log[u]^3 + 
        14400000*Zeta[3])/3040000, (61809648 - 5123225*Pi^2 - 
        3456000*Pi^2*Log[2] - 27607360*Log[u] - 960000*Pi^2*Log[u] + 
        931200*Log[u]^2 + 384000*Log[u]^3 + 14400000*Zeta[3])/4377600, 
      (270902631488 - 23115334725*Pi^2 - 14224896000*Pi^2*Log[2] - 
        127104956160*Log[u] - 3951360000*Pi^2*Log[u] + 4453747200*Log[u]^2 + 
        1580544000*Log[u]^3 + 59270400000*Zeta[3])/24524774400, 
      (71248151612 - 6212488275*Pi^2 - 3556224000*Pi^2*Log[2] - 
        34822465440*Log[u] - 987840000*Pi^2*Log[u] + 1240444800*Log[u]^2 + 
        395136000*Log[u]^3 + 14817600000*Zeta[3])/8008089600, 
      (1027498374550528 - 91119733870725*Pi^2 - 49161240576000*Pi^2*Log[2] - 
        519953655029760*Log[u] - 13655900160000*Pi^2*Log[u] + 
        18627298099200*Log[u]^2 + 5462360064000*Log[u]^3 + 
        204838502400000*Zeta[3])/140109535641600, 
      (118371795252224 - 10641341771025*Pi^2 - 5462360064000*Pi^2*Log[2] - 
        61735039098880*Log[u] - 1517322240000*Pi^2*Log[u] + 
        2211316531200*Log[u]^2 + 606928896000*Log[u]^3 + 
        22759833600000*Zeta[3])/19219415040000, 
      (325192755670669312 - 29565103641178875*Pi^2 - 14540802490368000*Pi^2*
         Log[2] - 174165527899095040*Log[u] - 4039111802880000*Pi^2*Log[u] + 
        6216997389926400*Log[u]^2 + 1615644721152000*Log[u]^3 + 
        60586677043200000*Zeta[3])/61906120232140800, 
      (31347972018768448 - 2877201887954625*Pi^2 - 1363200233472000*Pi^2*
         Log[2] - 17191575346767360*Log[u] - 378666731520000*Pi^2*Log[u] + 
        610382903961600*Log[u]^2 + 151466692608000*Log[u]^3 + 
        5680000972800000*Zeta[3])/6906881182924800, 
      (24101295764402033983488 - 2230139876649215656125*Pi^2 - 
        1022276578282831872000*Pi^2*Log[2] - 13502242710414790492160*Log[u] - 
        283965716189675520000*Pi^2*Log[u] + 476298825723386265600*Log[u]^2 + 
        113586286475870208000*Log[u]^3 + 4259485742845132800000*Zeta[3])/
       6078759431233653964800, (24650025924602309705728 - 
        2297066037476508172875*Pi^2 - 1022276578282831872000*Pi^2*Log[2] - 
        14079542134082054389760*Log[u] - 283965716189675520000*Pi^2*Log[u] + 
        493149538552224153600*Log[u]^2 + 113586286475870208000*Log[u]^3 + 
        4259485742845132800000*Zeta[3])/7049922180602344243200, 
      (301928711707926878486528 - 28310648013455454021375*Pi^2 - 
        12267318939393982464000*Pi^2*Log[2] - 175533728671605152808960*
         Log[u] - 3407588594276106240000*Pi^2*Log[u] + 6102777843458821324800*
         Log[u]^2 + 1363035437710442496000*Log[u]^3 + 51113828914141593600000*
         Zeta[3])/97116274936869027840000, 
      (2563848875380182409216 - 241724364748728496635*Pi^2 - 
        102227657828283187200*Pi^2*Log[2] - 1515018485732234362880*Log[u] - 
        28396571618967552000*Pi^2*Log[u] + 52276310609771888640*Log[u]^2 + 
        11358628647587020800*Log[u]^3 + 425948574284513280000*Zeta[3])/
       920806162364387819520, (10499487503424851472558325760 - 
        994773866587547220916152411*Pi^2 - 411438680400163060706181120*Pi^2*
         Log[2] - 6298417738457742091407589376*Log[u] - 
        114288522333378627973939200*Pi^2*Log[u] + 215692262415680361782575104*
         Log[u]^2 + 45715408933351451189575680*Log[u]^3 + 
        1714327835000679419609088000*Zeta[3])/4183721840883880308032667648, 
      (53349704491241452972992888832 - 5076951204930995175929798655*Pi^2 - 
        2057193402000815303530905600*Pi^2*Log[2] - 
        32454148037192604499721584640*Log[u] - 571442611666893139869696000*
         Pi^2*Log[u] + 1103111777679718767887646720*Log[u]^2 + 
        228577044666757255947878400*Log[u]^3 + 8571639175003397098045440000*
         Zeta[3])/23452004782809294460252323840, 
      (835783025219695665288491195957248 - 79854238021886560815040923359895*
         Pi^2 - 31748151474728082375566583398400*Pi^2*Log[2] - 
        515109983369085000595660225904640*Log[u] - 
        8818930965202245104324050944000*Pi^2*Log[u] + 
        17379899887336945845643436359680*Log[u]^2 + 
        3527572386080898041729620377600*Log[u]^3 + 
        132283964478033676564860764160000*Zeta[3])/
       403260316602147994470391102832640, 
      (16952087936914046064374830321369088 - 
        1625570338402664672875604220748275*Pi^2 - 
        634963029494561647511331667968000*Pi^2*Log[2] - 
        10576408521468856660797433766215680*Log[u] - 
        176378619304044902086481018880000*Pi^2*Log[u] + 
        354281819109839565834040639488000*Log[u]^2 + 
        70551447721617960834592407552000*Log[u]^3 + 
        2645679289560673531297215283200000*Zeta[3])/
       8936516711404941705715038289920000}, 0, 21, 1], 
   L[5][2] -> SeriesData[u, 0, {(-44*Pi^4*Log[u] - 40*Pi^2*Log[u]^3 - 
        9*Log[u]^5 - 360*Pi^2*Zeta[3] + 720*Log[u]^2*Zeta[3] - 1800*Zeta[5])/
       180, (-2*(-54 + 15*Log[u] + Pi^2*Log[u] - 3*Log[u]^2 + Log[u]^3 + 
         12*Zeta[3]))/3, (171 - 63*Log[u] - 4*Pi^2*Log[u] + 6*Log[u]^2 - 
        4*Log[u]^3 - 48*Zeta[3])/24, (204 - 91*Log[u] - 6*Pi^2*Log[u] + 
        6*Log[u]^2 - 6*Log[u]^3 - 72*Zeta[3])/81, 
      (8387 - 4206*Log[u] - 288*Pi^2*Log[u] + 216*Log[u]^2 - 288*Log[u]^3 - 
        3456*Zeta[3])/6912, (469901 - 254550*Log[u] - 18000*Pi^2*Log[u] + 
        10800*Log[u]^2 - 18000*Log[u]^3 - 216000*Zeta[3])/675000, 
      (72238 - 41295*Log[u] - 3000*Pi^2*Log[u] + 1500*Log[u]^2 - 
        3000*Log[u]^3 - 36000*Zeta[3])/162000, 
      (46577893 - 27689270*Log[u] - 2058000*Pi^2*Log[u] + 882000*Log[u]^2 - 
        2058000*Log[u]^3 - 24696000*Zeta[3])/151263000, 
      (709653563 - 434466620*Log[u] - 32928000*Pi^2*Log[u] + 
        12348000*Log[u]^2 - 32928000*Log[u]^3 - 395136000*Zeta[3])/
       3161088000, (3069516271 - 1922365340*Log[u] - 148176000*Pi^2*Log[u] + 
        49392000*Log[u]^2 - 148176000*Log[u]^3 - 1778112000*Zeta[3])/
       18003384000, (26738513353 - 17047695420*Log[u] - 
        1333584000*Pi^2*Log[u] + 400075200*Log[u]^2 - 1333584000*Log[u]^3 - 
        16003008000*Zeta[3])/200037600000, 
      (34628521162157 - 22396619114100*Log[u] - 1775000304000*Pi^2*Log[u] + 
        484090992000*Log[u]^2 - 1775000304000*Log[u]^3 - 
        21300003648000*Zeta[3])/322162555176000, 
      (8458186819283 - 5534556194475*Log[u] - 443750076000*Pi^2*Log[u] + 
        110937519000*Log[u]^2 - 443750076000*Log[u]^3 - 
        5325000912000*Zeta[3])/95850016416000, 
      (72859381835900129 - 48134162356780500*Log[u] - 3899675667888000*Pi^2*
         Log[u] + 899925154128000*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/988567781809608000, 
      (71605035587421179 - 47684151260846100*Log[u] - 3899675667888000*Pi^2*
         Log[u] + 835644785976000*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/1146504646359072000, 
      (70523376041865161 - 47279244924131220*Log[u] - 3899675667888000*Pi^2*
         Log[u] + 779935133577600*Log[u]^2 - 3899675667888000*Log[u]^3 - 
        46796108014656000*Zeta[3])/1316140537912200000, 
      (1113302486673516773 - 750603782041593480*Log[u] - 
        62394810686208000*Pi^2*Log[u] + 11699027003664000*Log[u]^2 - 
        62394810686208000*Log[u]^3 - 748737728234496000*Zeta[3])/
       23959607303503872000, (2702306182343705909837 - 1830749078592253539720*
         Log[u] - 153272852450669952000*Pi^2*Log[u] + 27048150432471168000*
         Log[u]^2 - 153272852450669952000*Log[u]^3 - 1839274229408039424000*
         Zeta[3])/66443781537365424192000, 
      (891173492497230566579 - 606253997659197527640*Log[u] - 
        51090950816889984000*Pi^2*Log[u] + 8515158469481664000*Log[u]^2 - 
        51090950816889984000*Log[u]^3 - 613091409802679808000*Zeta[3])/
       24830202097008532224000, (2017969405816709749473287 - 
        1377708792996794644906520*Log[u] - 116810943884349466752000*Pi^2*
         Log[u] + 18443833244897284224000*Log[u]^2 - 116810943884349466752000*
         Log[u]^3 - 1401731326612193601024000*Zeta[3])/
       63253126113375236246208000, (2000440625903246738702709 - 
        1369973147731445232935960*Log[u] - 116810943884349466752000*Pi^2*
         Log[u] + 17521641582652420012800*Log[u]^2 - 116810943884349466752000*
         Log[u]^3 - 1401731326612193601024000*Zeta[3])/
       70086566330609680051200000}, 0, 21, 1], 
   L[5][3] -> SeriesData[u, 0, {(3*(175*Pi^2*Zeta[3] - 829*Zeta[5]))/152, 
      (-3*(288 - 22*Pi^2 + 70*Pi^2*Log[2] - 216*Log[u] + 11*Pi^2*Log[u] + 
         72*Log[u]^2 - 12*Log[u]^3 - 89*Zeta[3]))/76, 
      (2553 - 101*Pi^2 - 420*Pi^2*Log[2] - 948*Log[u] - 66*Pi^2*Log[u] + 
        6*Log[u]^2 + 72*Log[u]^3 + 534*Zeta[3])/608, 
      (26484 - 1757*Pi^2 - 3360*Pi^2*Log[2] - 12168*Log[u] - 
        528*Pi^2*Log[u] + 1512*Log[u]^2 + 576*Log[u]^3 + 4272*Zeta[3])/10944, 
      (267373 - 21558*Pi^2 - 30240*Pi^2*Log[2] - 131400*Log[u] - 
        4752*Pi^2*Log[u] + 21528*Log[u]^2 + 5184*Log[u]^3 + 38448*Zeta[3])/
       175104, (1154676688 - 103582425*Pi^2 - 120960000*Pi^2*Log[2] - 
        587350080*Log[u] - 19008000*Pi^2*Log[u] + 108316800*Log[u]^2 + 
        20736000*Log[u]^3 + 153792000*Zeta[3])/1094400000, 
      (1224423952 - 117540075*Pi^2 - 120960000*Pi^2*Log[2] - 
        636855360*Log[u] - 19008000*Pi^2*Log[u] + 125251200*Log[u]^2 + 
        20736000*Log[u]^3 + 153792000*Zeta[3])/1575936000, 
      (1762141146944 - 177299871525*Pi^2 - 165957120000*Pi^2*Log[2] - 
        931844363520*Log[u] - 26078976000*Pi^2*Log[u] + 
        190528934400*Log[u]^2 + 28449792000*Log[u]^3 + 211002624000*Zeta[3])/
       2942972928000, (458680177916 - 47775503475*Pi^2 - 
        41489280000*Pi^2*Log[2] - 245833049280*Log[u] - 
        6519744000*Pi^2*Log[u] + 51527145600*Log[u]^2 + 7112448000*Log[u]^3 + 
        52750656000*Zeta[3])/960970752000, 
      (243187245386752 - 26012688808575*Pi^2 - 21242511360000*Pi^2*Log[2] - 
        131840224911360*Log[u] - 3338108928000*Pi^2*Log[u] + 
        28088886067200*Log[u]^2 + 3641573376000*Log[u]^3 + 
        27008335872000*Zeta[3])/622709047296000, 
      (6770874898678784 - 739706836728825*Pi^2 - 573547806720000*Pi^2*
         Log[2] - 3708058511646720*Log[u] - 90128941056000*Pi^2*Log[u] + 
        798639309619200*Log[u]^2 + 98322481152000*Log[u]^3 + 
        729225068544000*Zeta[3])/20756968243200000, 
      (18524545403020752896 - 2058888552757881075*Pi^2 - 
        1526784261488640000*Pi^2*Log[2] - 10238014703304622080*Log[u] - 
        239923241091072000*Pi^2*Log[u] + 2220955720291123200*Log[u]^2 + 
        261734444826624000*Log[u]^3 + 1941197132464128000*Zeta[3])/
       66858609850712064000, (593357388608241088 - 66898131784805475*Pi^2 - 
        47712008171520000*Pi^2*Log[2] - 330687861663075840*Log[u] - 
        7497601284096000*Pi^2*Log[u] + 72069303079065600*Log[u]^2 + 
        8179201400832000*Log[u]^3 + 60662410389504000*Zeta[3])/
       2486477225852928000, (1365180205842038181658624 - 
        155790879388251760577925*Pi^2 - 107339040719697346560000*Pi^2*
         Log[2] - 766754457021741827358720*Log[u] - 16867563541666725888000*
         Pi^2*Log[u] + 167572088190829382860800*Log[u]^2 + 
        18400978409090973696000*Log[u]^3 + 136473923200758054912000*Zeta[3])/
       6565060185732346281984000, (1393516818024883322159104 - 
        160683702650131342356675*Pi^2 - 107339040719697346560000*Pi^2*
         Log[2] - 788348401420652807454720*Log[u] - 16867563541666725888000*
         Pi^2*Log[u] + 172543048475336559820800*Log[u]^2 + 
        18400978409090973696000*Log[u]^3 + 136473923200758054912000*Zeta[3])/
       7613915955050531782656000, (5680590773512324229890048 - 
        660947131082495217685725*Pi^2 - 429356162878789386240000*Pi^2*
         Log[2] - 3235542300196132859412480*Log[u] - 67470254166666903552000*
         Pi^2*Log[u] + 708485548603727255961600*Log[u]^2 + 
        73603913636363894784000*Log[u]^3 + 545895692803032219648000*Zeta[3])/
       34961858977272850022400000, (722636673488830982610944 - 
        84747388556234099670975*Pi^2 - 53669520359848673280000*Pi^2*Log[2] - 
        414242006881605133271040*Log[u] - 8433781770833362944000*Pi^2*
         Log[u] + 90681917475402783129600*Log[u]^2 + 9200489204545486848000*
         Log[u]^3 + 68236961600379027456000*Zeta[3])/
       4972353276767694225408000, (14781424499591503588221729636352 - 
        1745666479509178443934541499675*Pi^2 - 
        1080026536050428034353725440000*Pi^2*Log[2] - 
        8524789658275848778801081221120*Log[u] - 
        169718455665067262541299712000*Pi^2*Log[u] + 
        1864614569265860466134797516800*Log[u]^2 + 
        185147406180073377317781504000*Log[u]^3 + 
        1373176595835544215106879488000*Zeta[3])/
       112960489703864768316882026496000, (15008696979503899570804350779392 - 
        1783604793065502325138435890675*Pi^2 - 
        1080026536050428034353725440000*Pi^2*Log[2] - 
        8705871545820203820331114168320*Log[u] - 
        169718455665067262541299712000*Pi^2*Log[u] + 
        1901825567566757566478077132800*Log[u]^2 + 
        185147406180073377317781504000*Log[u]^3 + 
        1373176595835544215106879488000*Zeta[3])/
       126640825827170190085362548736000, 
      (26107233434616482422714843195768832 - 
        3119976446402200437521793495846675*Pi^2 - 
        1851975502692471471908050698240000*Pi^2*Log[2] - 
        15226981672563177728929186940190720*Log[u] - 
        291024721851674088442693681152000*Pi^2*Log[u] + 
        3321108650739761922695924337868800*Log[u]^2 + 
        317481514747280823755665833984000*Log[u]^3 + 
        2354654567708999442854521602048000*Zeta[3])/
       241956189961288796682234661699584000, 
      (105845638493800030187566216968667136 - 
        12713465501722760264957911737568275*Pi^2 - 
        7407902010769885887632202792960000*Pi^2*Log[2] - 
        62058682887960353723446286352384000*Log[u] - 
        1164098887406696353770774724608000*Pi^2*Log[u] + 
        13510570559077286312616680384102400*Log[u]^2 + 
        1269926058989123295022663335936000*Log[u]^3 + 
        9418618270835997771418086408192000*Zeta[3])/
       1072382005368593004685804594790400000}, 0, 21, 1]}}


==> anc/generatingfunction-EEC-1loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
rnotations={r[1] -> ((-1 + t)^2*t)/(2*(-t - z + t*z)^3), 
  r[2] -> (t^3*(3*t^2 + 8*t*z - 10*t^2*z + 6*z^2 - 18*t*z^2 + 12*t^2*z^2 - 
      6*z^3 + 12*t*z^3 - 6*t^2*z^3 + z^4 - 2*t*z^4 + t^2*z^4))/
    (2*z^4*(-t - z + t*z)^3), 
  r[3] -> (t^2*(2*t - 2*t^2 + t^3 + 8*z - 14*t*z + 8*t^2*z - 2*t^3*z - 
      4*z^2 + 9*t*z^2 - 6*t^2*z^2 + t^3*z^2))/(2*z^2*(-t - z + t*z)^3), 
  r[4] -> (t^2*(-1 + z)*(-6*t^3 - 18*t^2*z + 18*t^3*z - 17*t*z^2 + 
      34*t^2*z^2 - 17*t^3*z^2 - 2*z^3 + 9*t*z^3 - 12*t^2*z^3 + 5*t^3*z^3))/
    (2*z^4*(-t - z + t*z)^3), 
  r[5] -> (t*(-3*t^4 - t^2*z - 7*t^3*z + 8*t^4*z - 4*t*z^2 + t^2*z^2 + 
      10*t^3*z^2 - 7*t^4*z^2 + 3*z^3 - 5*t*z^3 + 3*t^2*z^3 - 3*t^3*z^3 + 
      2*t^4*z^3))/(2*z^3*(-t - z + t*z)^3), 
  r[6] -> (t^2*(6*t^2 + 12*t*z - 12*t^2*z + 5*z^2 - 11*t*z^2 + 6*t^2*z^2))/
    (2*z^3*(-t - z + t*z)^2), 
  r[7] -> -1/2*(t^2*(-1 + z)*(-12*t^3 - 36*t^2*z + 36*t^3*z - 38*t*z^2 + 
       75*t^2*z^2 - 37*t^3*z^2 - 10*z^3 + 33*t*z^3 - 36*t^2*z^3 + 
       13*t^3*z^3))/(z^4*(-t - z + t*z)^3), 
  r[8] -> -1/2*((-1 + t)*t^2*(4 - 3*t - 3*z + 3*t*z))/(z*(-t - z + t*z)^3)};
   
 genFun1L=(3*Log[1 - t]^2 - Log[1 - t]^3 + 6*Log[1 - t]*Log[1 - z] - 
    3*Log[1 - t]^2*Log[1 - z] - 6*Log[1 - t]*Log[z] + 2*Log[1 - t]^2*Log[z] - 
    6*Log[1 - z]*Log[z] + 2*Log[1 - t]*Log[1 - z]*Log[z] - 
    2*Log[1 - z]^2*Log[(t + z - t*z)/z] + 6*Log[1 - t]*
     Log[(t + z - t*z)/(z - t*z)] - 2*Log[1 - t]^2*
     Log[(t + z - t*z)/(z - t*z)] + 6*Log[1 - z]*
     Log[(t + z - t*z)/(z - t*z)] - 8*Log[1 - t]*Log[1 - z]*
     Log[(t + z - t*z)/(z - t*z)] + 4*Log[1 - t]*Log[z]*
     Log[(t + z - t*z)/(z - t*z)] + 4*Log[1 - z]*Log[z]*
     Log[(t + z - t*z)/(z - t*z)] - 2*Log[1 - z]*Log[(t + z - t*z)/(z - t*z)]^
      2 - 6*PolyLog[2, t] + 2*Log[1 - z]*PolyLog[2, t] - 
    6*PolyLog[2, t/((-1 + t)*z)] + 2*Log[1 - t]*PolyLog[2, t/((-1 + t)*z)] + 
    2*Log[1 - z]*PolyLog[2, t/((-1 + t)*z)] - 
    4*Log[z]*PolyLog[2, t/((-1 + t)*z)] + 6*PolyLog[2, (t*(-1 + z))/z] - 
    2*Log[1 - t]*PolyLog[2, (t*(-1 + z))/z] - 
    6*Log[1 - z]*PolyLog[2, (t*(-1 + z))/z] + 
    4*Log[z]*PolyLog[2, (t*(-1 + z))/z] - 12*PolyLog[2, z] + 
    4*Log[(t + z - t*z)/(z - t*z)]*PolyLog[2, z] + 
    4*Log[(t + z - t*z)/(z - t*z)]*PolyLog[2, -(z/(1 - z))] + 
    4*PolyLog[3, t/(-1 + t)] + 4*PolyLog[3, z/(-1 + z)] + 
    4*PolyLog[3, -(t/(-t - z + t*z))] - 
    4*PolyLog[3, (t*(-1 + z))/(-t - z + t*z)] - 
    4*PolyLog[3, (-t - z + t*z)/((-1 + t)*(-1 + z))])*r[1] + 
  (-1/2*Log[1 - t]^2 - Log[1 - t]*Log[1 - z] + Log[1 - z]*Log[z] - 
    Log[1 - z]*Log[(t + z - t*z)/(z - t*z)] - 
    Log[1 - t]*Log[(-t - z + t*z)/((-1 + t)*z)] + 
    PolyLog[2, t/((-1 + t)*z)] - PolyLog[2, (t*(-1 + z))/z] + 
    2*PolyLog[2, z])*r[3] + (Log[1 - z]^2 - 2*Log[1 - z]*Log[z] - 
    2*PolyLog[2, z])*r[4] + (2*Log[1 - z]*Log[z] + 4*PolyLog[2, z])*r[5] + 
  2*Log[z]*r[6] + Log[1 - z]*r[7] + Log[1 - t]*r[8] + 
  r[2]*((-2*Pi^2*Log[1 - z])/3 - Log[1 - z]^3/3 + 2*Log[1 - z]^2*Log[z] + 
    2*Log[1 - z]*PolyLog[2, z] + 4*PolyLog[3, 1 - z] - 4*Zeta[3]);
    
 G = t^2 (-(Log[1 - z]/((1 - z) z^2))) + 
   t^3 D[1/t D[genFun1L /. rnotations, t], t]


==> anc/readme.txt <==
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // //
"Energy correlations in heavy states" by D.Chicherin, G.Korchemsky, E.Sokatchev, and A.Zhiboedov
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // //

Ancillary files in the Wolfram Mathematica readable format:

asymptotics-EEC-largeK.m

generatingfunction-EEC-1loop.m

Lfunctions-2loop.m

EECfromDE.m

// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // //

asymptotics-EEC-largeK.m: large weight asymptotics of the one-loop and two-loop EEC, eq. 4.27 and Sect. 5.4.

generatingfunction-EEC-1loop.m: generating function G of the one-loop EEC with arbitrary weights of the source, eq. 4.23. SeriesCoefficient[G,{t,0,K}] results in the one-loop EEC of weight K, eq. 4.19.

Lfunctions-2loop.m: definitions of the functions L[w][i] in the expression of the two-loop EEC with arbitrary weight of the source, eq. 4.30. They are presented as linear combinations of the harmonic polylogarithms (HPL) of argument Sqrt[z]. We use standard notations for HPL of hep-ph/0507152

// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // //

EECfromDE.m: The Mathematica package EECfromDE` which iteratively solves the differential equation in eq. 4.8 producing the two-loop EEC with weight K of the source. The list of implemented functions is provided by ?EECfromDE`*. 

-- To load the package, copy all ancillary files in a common folder; in Mathematica, set the path to that folder and run << EECfromDE`

-- F[l][K] denotes an l-loop EEC of weight K. It is a function of angle variable z.

-- The principal functionality of the package is implemented in findF2[K0] which returns the list of two-loop EEC of weights K=2,3,...,K0, denoted as F[2][K]. 

-- Similarly, the function findF1[K0] iteratively solves the differential equation 4.8 for one-loop EEC of weight up to K0 and returns a list of F[1][K] with K=2,3,...,K0. 

-- The output of findF1 is in agreement with the closed-form  expression for the generating function G. Taylor-series expanding G in the dummy variable t at t=0, one obtains one-loop EEC of arbitrary weight.

-- The list asymptoticsEEClargeK loaded from asymptotics-EEC-largeK.m contains large weight asymptotics of the one-loop and two-loop EEC, eq. 4.27 and Sect. 5.4.

-- The list Ldefinitions loaded from Lfunctions-2loop.m provides definitions of the functions L[w][i] in the expression of the two-loop EEC with arbitrary weight of the source, eq. 4.30.

-- seriesL0 provides expansions of functions L[w][i] at z~0 up to O[z]^21. For example, Series[F[2][6] /. findF2[6] /. seriesL0, {z, 0, 3}] results in the series expansion at z~0 of the two-loop EEC of weight K=6 up to the order O[z]^4.

-- seriesL1 provides expansions of functions L[w][i] at z~1 up to O[u]^21 where u=1-z. For example, Series[F[2][6] /. findF2[6] /. z -> 1 - u /. seriesL1, {u, 0, 3}] results in the series expansion at z~1 of the two-loop EEC of weight K=6 up to the order O[1-z]^4.

